Measurement of $\Upsilon$ production in $pp$ collisions at $\sqrt{s}=5 \ \rm{TeV}$

The production cross-sections of $\Upsilon$ mesons, namely $\Upsilon(1S)$, $\Upsilon(2S)$ and $\Upsilon(3S)$, in $pp$ collisions at $\sqrt{s}=5 \ \rm{TeV}$ are measured with a data sample corresponding to an integrated luminosity of $9.13\pm{0.18} \ \rm{pb}^{-1}$ collected by the LHCb detector. The $\Upsilon$ mesons are reconstructed in the decay mode $\Upsilon \to {\mu}^+ {\mu}^-$. Double differential cross-sections times branching fractions, as functions of the transverse momentum $p_{\rm{T}}$ and the rapidity $y$ of the $\Upsilon$ mesons, are measured in the range $p_{\rm{T}} < 20 \ \rm{GeV}/c$ and $2.0<y<4.5$. The results integrated over these $p_{\rm{T}}$ and $y$ ranges are $\sigma(\Upsilon(1S)) \times\mathcal{B}(\Upsilon(1S)\to {\mu}^+ {\mu}^-) = 2101\pm33\pm83 \ \rm{pb},$ $\sigma(\Upsilon(2S)) \times\mathcal{B}(\Upsilon(2S)\to {\mu}^+ {\mu}^-) = 526\pm20\pm21 \ \rm{pb},$ $\sigma(\Upsilon(3S)) \times\mathcal{B}(\Upsilon(3S)\to {\mu}^+ {\mu}^-) = 242\pm16\pm10 \ \rm{pb},$ where the first uncertainties are statistical and the second are systematic. The ratios of cross-sections between measurements of two different $\Upsilon$ states and between measurements at different center-of-mass energies are determined. The nuclear modification factor of $\Upsilon(1S)$ at $\sqrt{s}=5 \ \rm{TeV}$ is updated as well using the directly measured cross-section results from this analysis.

==> figs/Fig1.C <==
void fitData_data_Upsilon2MuMu_2015()
{
//=========Macro generated from canvas: massCanvas/
//=========  (Fri Mar  3 22:36:23 2023) by ROOT version 6.18/04
   TCanvas *massCanvas = new TCanvas("massCanvas", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   massCanvas->SetHighLightColor(2);
   massCanvas->Range(8706.173,-361.3414,10804.94,1897.105);
   massCanvas->SetFillColor(0);
   massCanvas->SetBorderMode(0);
   massCanvas->SetBorderSize(2);
   massCanvas->SetTickx(1);
   massCanvas->SetTicky(1);
   massCanvas->SetLeftMargin(0.14);
   massCanvas->SetRightMargin(0.05);
   massCanvas->SetTopMargin(0.05);
   massCanvas->SetBottomMargin(0.16);
   massCanvas->SetFrameLineWidth(2);
   massCanvas->SetFrameBorderMode(0);
   massCanvas->SetFrameLineWidth(2);
   massCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_598b3f0__1 = new TH1D("frame_598b3f0__1","A RooPlot of \"psi_M\"",85,9000,10700);
   frame_598b3f0__1->SetBinContent(1,1784.183);
   frame_598b3f0__1->SetMinimum(0.01);
   frame_598b3f0__1->SetMaximum(1784.183);
   frame_598b3f0__1->SetEntries(1);
   frame_598b3f0__1->SetDirectory(0);
   frame_598b3f0__1->SetStats(0);
   frame_598b3f0__1->SetLineWidth(2);
   frame_598b3f0__1->SetMarkerStyle(20);
   frame_598b3f0__1->GetXaxis()->SetTitle("#font[12]{m}(#it{#mu}^{+}#it{#mu}^{#minus}) [MeV/#font[12]{c}^{2}]");
   frame_598b3f0__1->GetXaxis()->SetNdivisions(505);
   frame_598b3f0__1->GetXaxis()->SetLabelFont(132);
   frame_598b3f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_598b3f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_598b3f0__1->GetXaxis()->SetTitleFont(132);
   frame_598b3f0__1->GetYaxis()->SetTitle("Candidates / (20 MeV/#font[12]{c}^{2})");
   frame_598b3f0__1->GetYaxis()->SetLabelFont(132);
   frame_598b3f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_598b3f0__1->GetYaxis()->SetTitleOffset(1.2);
   frame_598b3f0__1->GetYaxis()->SetTitleFont(132);
   frame_598b3f0__1->GetZaxis()->SetLabelFont(132);
   frame_598b3f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_598b3f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_598b3f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_598b3f0__1->GetZaxis()->SetTitleFont(132);
   frame_598b3f0__1->Draw("FUNC");
   
   Double_t dataSet_fx3001[85] = {
   9010,
   9030,
   9050,
   9070,
   9090,
   9110,
   9130,
   9150,
   9170,
   9190,
   9210,
   9230,
   9250,
   9270,
   9290,
   9310,
   9330,
   9350,
   9370,
   9390,
   9410,
   9430,
   9450,
   9470,
   9490,
   9510,
   9530,
   9550,
   9570,
   9590,
   9610,
   9630,
   9650,
   9670,
   9690,
   9710,
   9730,
   9750,
   9770,
   9790,
   9810,
   9830,
   9850,
   9870,
   9890,
   9910,
   9930,
   9950,
   9970,
   9990,
   10010,
   10030,
   10050,
   10070,
   10090,
   10110,
   10130,
   10150,
   10170,
   10190,
   10210,
   10230,
   10250,
   10270,
   10290,
   10310,
   10330,
   10350,
   10370,
   10390,
   10410,
   10430,
   10450,
   10470,
   10490,
   10510,
   10530,
   10550,
   10570,
   10590,
   10610,
   10630,
   10650,
   10670,
   10690};
   Double_t dataSet_fy3001[85] = {
   382,
   381,
   369,
   365,
   387,
   332,
   341,
   400,
   351,
   359,
   343,
   394,
   345,
   365,
   345,
   351,
   369,
   405,
   474,
   699,
   1032,
   1366,
   1658,
   1634,
   1263,
   820,
   576,
   402,
   296,
   269,
   267,
   260,
   232,
   271,
   259,
   225,
   244,
   257,
   247,
   241,
   225,
   229,
   204,
   235,
   247,
   261,
   279,
   275,
   349,
   470,
   503,
   550,
   424,
   353,
   263,
   211,
   234,
   184,
   183,
   160,
   197,
   177,
   180,
   197,
   219,
   276,
   292,
   333,
   273,
   242,
   212,
   188,
   150,
   165,
   134,
   103,
   125,
   155,
   149,
   144,
   107,
   138,
   119,
   126,
   136};
   Double_t dataSet_felx3001[85] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t dataSet_fely3001[85] = {
   19.05121,
   19.02562,
   18.71588,
   18.61151,
   19.17867,
   17.72773,
   17.97295,
   19.50625,
   18.24166,
   18.45389,
   18.02701,
   19.35573,
   18.0809,
   18.61151,
   18.0809,
   18.24166,
   18.71588,
   19.63082,
   21.27728,
   25.94334,
   31.62865,
   36.46282,
   40.22162,
   39.92586,
   35.04223,
   28.14001,
   23.50521,
   19.55617,
   16.71191,
   15.90884,
   15.84778,
   15.63227,
   14.73975,
   15.96967,
   15.60124,
   14.50833,
   15.1285,
   15.53901,
   15.22419,
   15.03222,
   14.50833,
   14.641,
   13.79161,
   14.83786,
   15.22419,
   15.66323,
   16.21077,
   16.09066,
   18.18823,
   21.18525,
   21.93323,
   22.95741,
   20.09733,
   18.29495,
   15.72498,
   14.03444,
   14.80523,
   13.07387,
   13.03699,
   12.15899,
   13.54457,
   12.81353,
   12.92572,
   13.54457,
   14.30709,
   16.12077,
   16.59532,
   17.75514,
   16.03028,
   15.06438,
   14.0688,
   13.22042,
   11.75765,
   12.35496,
   11.08663,
   9.661201,
   10.69151,
   11.95994,
   11.71679,
   11.51041,
   9.856158,
   11.25798,
   10.42016,
   10.7361,
   11.17262};
   Double_t dataSet_fehx3001[85] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t dataSet_fehy3001[85] = {
   20.05121,
   20.02562,
   19.71588,
   19.61151,
   20.17867,
   18.72773,
   18.97295,
   20.50625,
   19.24166,
   19.45389,
   19.02701,
   20.35573,
   19.0809,
   19.61151,
   19.0809,
   19.24166,
   19.71588,
   20.63082,
   22.27728,
   26.94334,
   32.62865,
   37.46282,
   41.22162,
   40.92586,
   36.04223,
   29.14001,
   24.50521,
   20.55617,
   17.71191,
   16.90884,
   16.84778,
   16.63227,
   15.73975,
   16.96967,
   16.60124,
   15.50833,
   16.1285,
   16.53901,
   16.22419,
   16.03222,
   15.50833,
   15.641,
   14.79161,
   15.83786,
   16.22419,
   16.66323,
   17.21077,
   17.09066,
   19.18823,
   22.18525,
   22.93323,
   23.95741,
   21.09733,
   19.29495,
   16.72498,
   15.03444,
   15.80523,
   14.07387,
   14.03699,
   13.15899,
   14.54457,
   13.81353,
   13.92572,
   14.54457,
   15.30709,
   17.12077,
   17.59532,
   18.75514,
   17.03028,
   16.06438,
   15.0688,
   14.22042,
   12.75765,
   13.35496,
   12.08663,
   10.6612,
   11.69151,
   12.95994,
   12.71679,
   12.51041,
   10.85616,
   12.25798,
   11.42016,
   11.7361,
   12.17262};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(85,dataSet_fx3001,dataSet_fy3001,dataSet_felx3001,dataSet_fehx3001,dataSet_fely3001,dataSet_fehy3001);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__psi_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSet3001 = new TH1F("Graph_dataSet3001","Histogram of dataSet_plot__psi_M",100,8830,10870);
   Graph_dataSet3001->SetMinimum(84.00492);
   Graph_dataSet3001->SetMaximum(1859.81);
   Graph_dataSet3001->SetDirectory(0);
   Graph_dataSet3001->SetStats(0);
   Graph_dataSet3001->SetLineWidth(2);
   Graph_dataSet3001->SetMarkerStyle(20);
   Graph_dataSet3001->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3001->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3001->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataSet3001->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3001);
   
   grae->Draw("p");
   
   Double_t bkg_fx1[91] = {
   8980,
   8980,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9340,
   9360,
   9380,
   9400,
   9420,
   9440,
   9460,
   9480,
   9500,
   9520,
   9540,
   9560,
   9580,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9920,
   9940,
   9960,
   9980,
   10000,
   10020,
   10040,
   10060,
   10080,
   10100,
   10120,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10260,
   10280,
   10300,
   10320,
   10340,
   10360,
   10380,
   10400,
   10420,
   10440,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10700,
   10720,
   10720};
   Double_t bkg_fy1[91] = {
   0,
   380.7991,
   380.7991,
   375.9042,
   371.0722,
   366.3023,
   361.5938,
   356.9457,
   352.3574,
   347.8281,
   343.357,
   338.9434,
   334.5865,
   330.2856,
   326.04,
   321.849,
   317.7118,
   313.6279,
   309.5964,
   305.6168,
   301.6883,
   297.8103,
   293.9821,
   290.2032,
   286.4728,
   282.7904,
   279.1553,
   275.567,
   272.0247,
   268.528,
   265.0763,
   261.6689,
   258.3053,
   254.985,
   251.7073,
   248.4718,
   245.2779,
   242.125,
   239.0126,
   235.9403,
   232.9075,
   229.9136,
   226.9582,
   224.0408,
   221.1609,
   218.318,
   215.5117,
   212.7415,
   210.0068,
   207.3073,
   204.6425,
   202.012,
   199.4153,
   196.8519,
   194.3215,
   191.8236,
   189.3579,
   186.9238,
   184.521,
   182.1491,
   179.8077,
   177.4964,
   175.2148,
   172.9626,
   170.7392,
   168.5445,
   166.378,
   164.2393,
   162.1281,
   160.0441,
   157.9868,
   155.956,
   153.9513,
   151.9724,
   150.0189,
   148.0905,
   146.1869,
   144.3077,
   142.4528,
   140.6216,
   138.814,
   137.0297,
   135.2682,
   133.5295,
   131.813,
   130.1187,
   128.4461,
   126.795,
   126.795,
   126.795,
   0};
   TGraph *graph = new TGraph(91,bkg_fx1,bkg_fy1);
   graph->SetName("bkg");
   graph->SetTitle("Projection of massPDF");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1 = new TH1F("Graph_bkg1","Projection of massPDF",100,8806,10894);
   Graph_bkg1->SetMinimum(0);
   Graph_bkg1->SetMaximum(418.879);
   Graph_bkg1->SetDirectory(0);
   Graph_bkg1->SetStats(0);
   Graph_bkg1->SetLineWidth(2);
   Graph_bkg1->SetMarkerStyle(20);
   Graph_bkg1->GetXaxis()->SetNdivisions(505);
   Graph_bkg1->GetXaxis()->SetLabelFont(132);
   Graph_bkg1->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1->GetXaxis()->SetTitleFont(132);
   Graph_bkg1->GetYaxis()->SetLabelFont(132);
   Graph_bkg1->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1->GetYaxis()->SetTitleFont(132);
   Graph_bkg1->GetZaxis()->SetLabelFont(132);
   Graph_bkg1->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1);
   
   graph->Draw("f");
   
   Double_t sig_fx2[159] = {
   8980,
   8980,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9330,
   9340,
   9350,
   9355,
   9360,
   9365,
   9370,
   9372.5,
   9375,
   9380,
   9385,
   9390,
   9395,
   9400,
   9405,
   9410,
   9420,
   9425,
   9430,
   9432.5,
   9435,
   9437.5,
   9440,
   9442.5,
   9445,
   9447.5,
   9450,
   9452.5,
   9455,
   9457.5,
   9460,
   9462.5,
   9465,
   9467.5,
   9470,
   9472.5,
   9475,
   9477.5,
   9480,
   9485,
   9490,
   9500,
   9505,
   9510,
   9515,
   9520,
   9525,
   9530,
   9535,
   9540,
   9545,
   9550,
   9555,
   9560,
   9565,
   9570,
   9580,
   9590,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9920,
   9930,
   9935,
   9940,
   9950,
   9960,
   9970,
   9980,
   9990,
   10000,
   10005,
   10010,
   10015,
   10020,
   10025,
   10030,
   10035,
   10040,
   10050,
   10060,
   10070,
   10080,
   10090,
   10100,
   10110,
   10120,
   10130,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10260,
   10270,
   10280,
   10290,
   10300,
   10320,
   10330,
   10340,
   10350,
   10360,
   10370,
   10380,
   10400,
   10410,
   10420,
   10430,
   10440,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10700,
   10720,
   10720};
   Double_t sig_fy2[159] = {
   0,
   11.13728,
   11.13728,
   11.68905,
   12.30132,
   12.98485,
   13.75311,
   14.62324,
   15.61737,
   16.76457,
   18.10386,
   19.6888,
   21.59505,
   23.93301,
   26.87049,
   30.67551,
   35.80437,
   43.10239,
   54.33077,
   62.57289,
   73.86866,
   90.30839,
   101.6995,
   116.4551,
   136.3267,
   164.5364,
   183.6018,
   206.5704,
   259.0185,
   320.2529,
   390.3901,
   469.1458,
   555.7654,
   648.9763,
   746.9725,
   947.61,
   1044.394,
   1134.508,
   1176.031,
   1214.663,
   1250.024,
   1281.759,
   1309.542,
   1333.085,
   1352.138,
   1366.499,
   1376.012,
   1380.574,
   1380.138,
   1374.706,
   1364.338,
   1349.147,
   1329.297,
   1304.998,
   1276.507,
   1244.12,
   1208.169,
   1169.013,
   1082.64,
   988.2366,
   788.4536,
   689.1807,
   593.8012,
   504.3361,
   422.277,
   348.5871,
   283.7366,
   227.7639,
   180.3547,
   140.9281,
   108.7223,
   82.87312,
   62.48205,
   46.66922,
   34.61268,
   18.91029,
   10.63961,
   6.576633,
   3.974134,
   3.686011,
   3.839513,
   4.081831,
   4.367462,
   4.699592,
   5.090128,
   5.556466,
   6.123861,
   6.830369,
   7.736189,
   8.942584,
   10.63427,
   13.18805,
   17.51097,
   26.48197,
   35.96173,
   43.9562,
   55.30781,
   84.39253,
   121.8753,
   166.3571,
   214.473,
   261.0604,
   299.9543,
   314.6304,
   325.2876,
   331.4775,
   332.9356,
   329.6003,
   321.6168,
   309.3275,
   293.247,
   252.4123,
   205.1601,
   157.5461,
   114.4138,
   78.72527,
   51.51165,
   32.28743,
   19.6724,
   11.98213,
   7.64615,
   4.432243,
   4.212428,
   4.969565,
   6.387378,
   9.006308,
   15.2791,
   23.29678,
   36.22324,
   53.14124,
   73.55787,
   118.3813,
   137.6383,
   150.9902,
   156.2828,
   152.6253,
   140.6355,
   122.269,
   77.62796,
   56.68897,
   39.05997,
   25.39325,
   15.57606,
   4.922609,
   1.232949,
   0.244741,
   0.03850174,
   0.004800273,
   0.0004743114,
   3.714267e-05,
   2.305126e-06,
   1.133778e-07,
   4.419506e-09,
   1.36531e-10,
   3.342725e-12,
   6.486077e-14,
   6.486077e-14,
   6.486077e-14,
   0};
   graph = new TGraph(159,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(10);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of massPDF",159,8806,10894);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(1518.632);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t massPDF_fx3[158] = {
   8980,
   8980,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9330,
   9340,
   9350,
   9355,
   9360,
   9365,
   9370,
   9372.5,
   9375,
   9380,
   9385,
   9390,
   9395,
   9400,
   9405,
   9410,
   9420,
   9425,
   9430,
   9435,
   9437.5,
   9440,
   9442.5,
   9445,
   9447.5,
   9450,
   9452.5,
   9455,
   9457.5,
   9460,
   9462.5,
   9465,
   9467.5,
   9470,
   9472.5,
   9475,
   9477.5,
   9480,
   9485,
   9490,
   9500,
   9505,
   9510,
   9515,
   9520,
   9525,
   9530,
   9535,
   9540,
   9545,
   9550,
   9555,
   9560,
   9565,
   9570,
   9580,
   9590,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9920,
   9930,
   9935,
   9940,
   9950,
   9960,
   9970,
   9980,
   9990,
   10000,
   10005,
   10010,
   10015,
   10020,
   10025,
   10030,
   10035,
   10040,
   10050,
   10060,
   10070,
   10080,
   10090,
   10100,
   10110,
   10120,
   10130,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10260,
   10270,
   10280,
   10290,
   10300,
   10320,
   10330,
   10340,
   10350,
   10360,
   10370,
   10380,
   10400,
   10410,
   10420,
   10430,
   10440,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10700,
   10720,
   10720};
   Double_t massPDF_fy3[158] = {
   0,
   391.9364,
   391.9364,
   387.5932,
   383.3735,
   379.2872,
   375.3469,
   371.5689,
   367.9748,
   364.5927,
   361.4609,
   358.6322,
   356.1815,
   354.2186,
   352.9105,
   352.5245,
   353.5162,
   356.7303,
   363.9272,
   370.173,
   379.4854,
   393.9545,
   404.3651,
   418.1434,
   437.0407,
   464.2794,
   482.8605,
   505.3455,
   556.8288,
   617.1015,
   686.2801,
   764.0803,
   849.7475,
   942.0091,
   1039.059,
   1237.813,
   1333.66,
   1422.84,
   1502.063,
   1536.96,
   1568.232,
   1595.552,
   1618.633,
   1637.224,
   1651.124,
   1660.177,
   1664.281,
   1663.386,
   1657.496,
   1646.672,
   1631.025,
   1610.718,
   1585.965,
   1557.02,
   1524.18,
   1487.776,
   1448.168,
   1360.894,
   1265.592,
   1064.021,
   963.8578,
   867.5914,
   777.2421,
   694.3017,
   619.7334,
   554.0073,
   497.1618,
   448.8828,
   408.589,
   375.5188,
   348.8082,
   327.5584,
   310.8895,
   297.9798,
   280.5792,
   270.6213,
   264.882,
   258.9591,
   255.3934,
   252.3113,
   249.3597,
   246.4925,
   243.7122,
   241.0304,
   238.4639,
   236.0374,
   233.7886,
   231.777,
   230.1035,
   228.9523,
   228.6998,
   230.2524,
   236.4888,
   244.6144,
   251.9351,
   262.6151,
   290.3631,
   326.5178,
   369.6801,
   416.485,
   461.7698,
   499.3695,
   513.4017,
   523.417,
   528.9671,
   529.7875,
   525.8165,
   517.1994,
   504.2785,
   487.5685,
   445.4808,
   396.9837,
   348.1329,
   303.7716,
   266.8622,
   238.4355,
   218.006,
   204.1934,
   195.3134,
   189.7953,
   184.24,
   181.7089,
   180.1844,
   179.3499,
   179.7456,
   183.8236,
   190.7545,
   202.6012,
   218.4464,
   237.7972,
   280.5094,
   298.7211,
   311.0343,
   315.2949,
   310.6122,
   297.6036,
   278.225,
   231.5793,
   209.6476,
   191.0323,
   176.3857,
   165.5949,
   153.0131,
   147.4198,
   144.5525,
   142.4913,
   140.6264,
   138.8145,
   137.0297,
   135.2682,
   133.5295,
   131.813,
   130.1187,
   128.4461,
   126.795,
   126.795,
   126.795,
   0};
   graph = new TGraph(158,massPDF_fx3,massPDF_fy3);
   graph->SetName("massPDF");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_massPDF3 = new TH1F("Graph_massPDF3","Projection of massPDF",158,8806,10894);
   Graph_massPDF3->SetMinimum(0);
   Graph_massPDF3->SetMaximum(1830.709);
   Graph_massPDF3->SetDirectory(0);
   Graph_massPDF3->SetStats(0);
   Graph_massPDF3->SetLineWidth(2);
   Graph_massPDF3->SetMarkerStyle(20);
   Graph_massPDF3->GetXaxis()->SetNdivisions(505);
   Graph_massPDF3->GetXaxis()->SetLabelFont(132);
   Graph_massPDF3->GetXaxis()->SetLabelOffset(0.01);
   Graph_massPDF3->GetXaxis()->SetLabelSize(0.06);
   Graph_massPDF3->GetXaxis()->SetTitleSize(0.072);
   Graph_massPDF3->GetXaxis()->SetTitleOffset(0.95);
   Graph_massPDF3->GetXaxis()->SetTitleFont(132);
   Graph_massPDF3->GetYaxis()->SetLabelFont(132);
   Graph_massPDF3->GetYaxis()->SetLabelOffset(0.01);
   Graph_massPDF3->GetYaxis()->SetLabelSize(0.06);
   Graph_massPDF3->GetYaxis()->SetTitleSize(0.072);
   Graph_massPDF3->GetYaxis()->SetTitleOffset(0.95);
   Graph_massPDF3->GetYaxis()->SetTitleFont(132);
   Graph_massPDF3->GetZaxis()->SetLabelFont(132);
   Graph_massPDF3->GetZaxis()->SetLabelSize(0.06);
   Graph_massPDF3->GetZaxis()->SetTitleSize(0.072);
   Graph_massPDF3->GetZaxis()->SetTitleOffset(1.2);
   Graph_massPDF3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_massPDF3);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3002[85] = {
   9010,
   9030,
   9050,
   9070,
   9090,
   9110,
   9130,
   9150,
   9170,
   9190,
   9210,
   9230,
   9250,
   9270,
   9290,
   9310,
   9330,
   9350,
   9370,
   9390,
   9410,
   9430,
   9450,
   9470,
   9490,
   9510,
   9530,
   9550,
   9570,
   9590,
   9610,
   9630,
   9650,
   9670,
   9690,
   9710,
   9730,
   9750,
   9770,
   9790,
   9810,
   9830,
   9850,
   9870,
   9890,
   9910,
   9930,
   9950,
   9970,
   9990,
   10010,
   10030,
   10050,
   10070,
   10090,
   10110,
   10130,
   10150,
   10170,
   10190,
   10210,
   10230,
   10250,
   10270,
   10290,
   10310,
   10330,
   10350,
   10370,
   10390,
   10410,
   10430,
   10450,
   10470,
   10490,
   10510,
   10530,
   10550,
   10570,
   10590,
   10610,
   10630,
   10650,
   10670,
   10690};
   Double_t dataSet_fy3002[85] = {
   382,
   381,
   369,
   365,
   387,
   332,
   341,
   400,
   351,
   359,
   343,
   394,
   345,
   365,
   345,
   351,
   369,
   405,
   474,
   699,
   1032,
   1366,
   1658,
   1634,
   1263,
   820,
   576,
   402,
   296,
   269,
   267,
   260,
   232,
   271,
   259,
   225,
   244,
   257,
   247,
   241,
   225,
   229,
   204,
   235,
   247,
   261,
   279,
   275,
   349,
   470,
   503,
   550,
   424,
   353,
   263,
   211,
   234,
   184,
   183,
   160,
   197,
   177,
   180,
   197,
   219,
   276,
   292,
   333,
   273,
   242,
   212,
   188,
   150,
   165,
   134,
   103,
   125,
   155,
   149,
   144,
   107,
   138,
   119,
   126,
   136};
   Double_t dataSet_felx3002[85] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t dataSet_fely3002[85] = {
   19.05121,
   19.02562,
   18.71588,
   18.61151,
   19.17867,
   17.72773,
   17.97295,
   19.50625,
   18.24166,
   18.45389,
   18.02701,
   19.35573,
   18.0809,
   18.61151,
   18.0809,
   18.24166,
   18.71588,
   19.63082,
   21.27728,
   25.94334,
   31.62865,
   36.46282,
   40.22162,
   39.92586,
   35.04223,
   28.14001,
   23.50521,
   19.55617,
   16.71191,
   15.90884,
   15.84778,
   15.63227,
   14.73975,
   15.96967,
   15.60124,
   14.50833,
   15.1285,
   15.53901,
   15.22419,
   15.03222,
   14.50833,
   14.641,
   13.79161,
   14.83786,
   15.22419,
   15.66323,
   16.21077,
   16.09066,
   18.18823,
   21.18525,
   21.93323,
   22.95741,
   20.09733,
   18.29495,
   15.72498,
   14.03444,
   14.80523,
   13.07387,
   13.03699,
   12.15899,
   13.54457,
   12.81353,
   12.92572,
   13.54457,
   14.30709,
   16.12077,
   16.59532,
   17.75514,
   16.03028,
   15.06438,
   14.0688,
   13.22042,
   11.75765,
   12.35496,
   11.08663,
   9.661201,
   10.69151,
   11.95994,
   11.71679,
   11.51041,
   9.856158,
   11.25798,
   10.42016,
   10.7361,
   11.17262};
   Double_t dataSet_fehx3002[85] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t dataSet_fehy3002[85] = {
   20.05121,
   20.02562,
   19.71588,
   19.61151,
   20.17867,
   18.72773,
   18.97295,
   20.50625,
   19.24166,
   19.45389,
   19.02701,
   20.35573,
   19.0809,
   19.61151,
   19.0809,
   19.24166,
   19.71588,
   20.63082,
   22.27728,
   26.94334,
   32.62865,
   37.46282,
   41.22162,
   40.92586,
   36.04223,
   29.14001,
   24.50521,
   20.55617,
   17.71191,
   16.90884,
   16.84778,
   16.63227,
   15.73975,
   16.96967,
   16.60124,
   15.50833,
   16.1285,
   16.53901,
   16.22419,
   16.03222,
   15.50833,
   15.641,
   14.79161,
   15.83786,
   16.22419,
   16.66323,
   17.21077,
   17.09066,
   19.18823,
   22.18525,
   22.93323,
   23.95741,
   21.09733,
   19.29495,
   16.72498,
   15.03444,
   15.80523,
   14.07387,
   14.03699,
   13.15899,
   14.54457,
   13.81353,
   13.92572,
   14.54457,
   15.30709,
   17.12077,
   17.59532,
   18.75514,
   17.03028,
   16.06438,
   15.0688,
   14.22042,
   12.75765,
   13.35496,
   12.08663,
   10.6612,
   11.69151,
   12.95994,
   12.71679,
   12.51041,
   10.85616,
   12.25798,
   11.42016,
   11.7361,
   12.17262};
   grae = new TGraphAsymmErrors(85,dataSet_fx3002,dataSet_fy3002,dataSet_felx3002,dataSet_fehx3002,dataSet_fely3002,dataSet_fehy3002);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__psi_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSet3002 = new TH1F("Graph_dataSet3002","Histogram of dataSet_plot__psi_M",100,8830,10870);
   Graph_dataSet3002->SetMinimum(84.00492);
   Graph_dataSet3002->SetMaximum(1859.81);
   Graph_dataSet3002->SetDirectory(0);
   Graph_dataSet3002->SetStats(0);
   Graph_dataSet3002->SetLineWidth(2);
   Graph_dataSet3002->SetMarkerStyle(20);
   Graph_dataSet3002->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3002->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3002->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataSet3002->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3002);
   
   grae->Draw("p");
   
   TH1D *frame_598b3f0__2 = new TH1D("frame_598b3f0__2","A RooPlot of \"psi_M\"",85,9000,10700);
   frame_598b3f0__2->SetBinContent(1,1784.183);
   frame_598b3f0__2->SetMinimum(0.01);
   frame_598b3f0__2->SetMaximum(1784.183);
   frame_598b3f0__2->SetEntries(1);
   frame_598b3f0__2->SetDirectory(0);
   frame_598b3f0__2->SetStats(0);
   frame_598b3f0__2->SetLineWidth(2);
   frame_598b3f0__2->SetMarkerStyle(20);
   frame_598b3f0__2->GetXaxis()->SetTitle("#font[12]{m}(#it{#mu}^{+}#it{#mu}^{#minus}) [MeV/#font[12]{c}^{2}]");
   frame_598b3f0__2->GetXaxis()->SetNdivisions(505);
   frame_598b3f0__2->GetXaxis()->SetLabelFont(132);
   frame_598b3f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_598b3f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_598b3f0__2->GetXaxis()->SetTitleFont(132);
   frame_598b3f0__2->GetYaxis()->SetTitle("Candidates / (20 MeV/#font[12]{c}^{2})");
   frame_598b3f0__2->GetYaxis()->SetLabelFont(132);
   frame_598b3f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_598b3f0__2->GetYaxis()->SetTitleOffset(1.2);
   frame_598b3f0__2->GetYaxis()->SetTitleFont(132);
   frame_598b3f0__2->GetZaxis()->SetLabelFont(132);
   frame_598b3f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_598b3f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_598b3f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_598b3f0__2->GetZaxis()->SetTitleFont(132);
   frame_598b3f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);

   ci = 1434;
   color = new TColor(ci, 1, 1, 1, " ", 0.7);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb, #sqrt{#font[12]{s}} = 5 TeV","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("dataSet","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(10);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("massPDF","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","0 < #font[12]{p}_{T} < 20 GeV/#font[12]{c}","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","2.0 < #font[12]{y} < 4.5","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLine *line = new TLine(9000,3,10700,3);
   line->Draw();
   line = new TLine(9000,-3,10700,-3);
   line->Draw();
   massCanvas->Modified();
   massCanvas->cd();
   massCanvas->SetSelected(massCanvas);
}


==> figs/Fig2a.C <==
void CrossSection_Bin_2015_1S_1d()
{
//=========Macro generated from canvas: canvas_1d/canvas_1d
//=========  (Thu Mar  9 18:55:22 2023) by ROOT version 6.18/04
   TCanvas *canvas_1d = new TCanvas("canvas_1d", "canvas_1d",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_1d->SetHighLightColor(2);
   canvas_1d->Range(-3.45679,-1.749158,21.23457,2.933082);
   canvas_1d->SetFillColor(0);
   canvas_1d->SetBorderMode(0);
   canvas_1d->SetBorderSize(2);
   canvas_1d->SetLogy();
   canvas_1d->SetTickx(1);
   canvas_1d->SetTicky(1);
   canvas_1d->SetLeftMargin(0.14);
   canvas_1d->SetRightMargin(0.05);
   canvas_1d->SetTopMargin(0.05);
   canvas_1d->SetBottomMargin(0.16);
   canvas_1d->SetFrameLineWidth(2);
   canvas_1d->SetFrameBorderMode(0);
   canvas_1d->SetFrameLineWidth(2);
   canvas_1d->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_0__1 = new TH1D("hist_1d_0__1","hist_1d_0",12, xAxis1);
   hist_1d_0__1->SetBinContent(1,50.56824);
   hist_1d_0__1->SetBinContent(2,139.3729);
   hist_1d_0__1->SetBinContent(3,163.1835);
   hist_1d_0__1->SetBinContent(4,168.2149);
   hist_1d_0__1->SetBinContent(5,150.2315);
   hist_1d_0__1->SetBinContent(6,147.9544);
   hist_1d_0__1->SetBinContent(7,101.558);
   hist_1d_0__1->SetBinContent(8,61.03382);
   hist_1d_0__1->SetBinContent(9,42.07789);
   hist_1d_0__1->SetBinContent(10,43.64839);
   hist_1d_0__1->SetBinContent(11,20.95917);
   hist_1d_0__1->SetBinContent(12,5.13628);
   hist_1d_0__1->SetBinError(1,9.202143);
   hist_1d_0__1->SetBinError(2,16.11451);
   hist_1d_0__1->SetBinError(3,18.15215);
   hist_1d_0__1->SetBinError(4,18.16927);
   hist_1d_0__1->SetBinError(5,16.59251);
   hist_1d_0__1->SetBinError(6,16.463);
   hist_1d_0__1->SetBinError(7,13.27549);
   hist_1d_0__1->SetBinError(8,10.59943);
   hist_1d_0__1->SetBinError(9,8.238869);
   hist_1d_0__1->SetBinError(10,8.545993);
   hist_1d_0__1->SetBinError(11,3.344886);
   hist_1d_0__1->SetBinError(12,1.162988);
   hist_1d_0__1->SetMinimum(0.1);
   hist_1d_0__1->SetMaximum(500);
   hist_1d_0__1->SetEntries(12);
   hist_1d_0__1->SetLineWidth(2);
   hist_1d_0__1->SetMarkerStyle(19);
   hist_1d_0__1->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_0__1->GetXaxis()->SetNdivisions(505);
   hist_1d_0__1->GetXaxis()->SetLabelFont(132);
   hist_1d_0__1->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_0__1->GetXaxis()->SetLabelSize(0.06);
   hist_1d_0__1->GetXaxis()->SetTitleSize(0.072);
   hist_1d_0__1->GetXaxis()->SetTitleOffset(1);
   hist_1d_0__1->GetXaxis()->SetTitleFont(132);
   hist_1d_0__1->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_0__1->GetYaxis()->SetLabelFont(132);
   hist_1d_0__1->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_0__1->GetYaxis()->SetLabelSize(0.06);
   hist_1d_0__1->GetYaxis()->SetTitleSize(0.072);
   hist_1d_0__1->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_0__1->GetYaxis()->SetTitleFont(132);
   hist_1d_0__1->GetZaxis()->SetLabelFont(132);
   hist_1d_0__1->GetZaxis()->SetLabelSize(0.06);
   hist_1d_0__1->GetZaxis()->SetTitleSize(0.072);
   hist_1d_0__1->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_0__1->GetZaxis()->SetTitleFont(132);
   hist_1d_0__1->Draw("");
   Double_t xAxis2[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_1__2 = new TH1D("hist_1d_1__2","hist_1d_1",12, xAxis2);
   hist_1d_1__2->SetBinContent(1,53.62823);
   hist_1d_1__2->SetBinContent(2,129.0554);
   hist_1d_1__2->SetBinContent(3,173.2668);
   hist_1d_1__2->SetBinContent(4,166.6087);
   hist_1d_1__2->SetBinContent(5,149.5395);
   hist_1d_1__2->SetBinContent(6,118.5191);
   hist_1d_1__2->SetBinContent(7,89.44553);
   hist_1d_1__2->SetBinContent(8,66.08951);
   hist_1d_1__2->SetBinContent(9,49.43599);
   hist_1d_1__2->SetBinContent(10,39.21418);
   hist_1d_1__2->SetBinContent(11,22.13329);
   hist_1d_1__2->SetBinContent(12,3.917413);
   hist_1d_1__2->SetBinError(1,6.959733);
   hist_1d_1__2->SetBinError(2,11.39185);
   hist_1d_1__2->SetBinError(3,13.34801);
   hist_1d_1__2->SetBinError(4,13.45588);
   hist_1d_1__2->SetBinError(5,12.45371);
   hist_1d_1__2->SetBinError(6,10.86493);
   hist_1d_1__2->SetBinError(7,8.954726);
   hist_1d_1__2->SetBinError(8,7.68076);
   hist_1d_1__2->SetBinError(9,6.162184);
   hist_1d_1__2->SetBinError(10,5.411653);
   hist_1d_1__2->SetBinError(11,2.357623);
   hist_1d_1__2->SetBinError(12,0.682869);
   hist_1d_1__2->SetMinimum(0.1);
   hist_1d_1__2->SetMaximum(500);
   hist_1d_1__2->SetEntries(12);
   hist_1d_1__2->SetLineColor(2);
   hist_1d_1__2->SetLineWidth(2);
   hist_1d_1__2->SetMarkerColor(2);
   hist_1d_1__2->SetMarkerStyle(20);
   hist_1d_1__2->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_1__2->GetXaxis()->SetNdivisions(505);
   hist_1d_1__2->GetXaxis()->SetLabelFont(132);
   hist_1d_1__2->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_1__2->GetXaxis()->SetLabelSize(0.06);
   hist_1d_1__2->GetXaxis()->SetTitleSize(0.072);
   hist_1d_1__2->GetXaxis()->SetTitleOffset(1);
   hist_1d_1__2->GetXaxis()->SetTitleFont(132);
   hist_1d_1__2->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_1__2->GetYaxis()->SetLabelFont(132);
   hist_1d_1__2->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_1__2->GetYaxis()->SetLabelSize(0.06);
   hist_1d_1__2->GetYaxis()->SetTitleSize(0.072);
   hist_1d_1__2->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_1__2->GetYaxis()->SetTitleFont(132);
   hist_1d_1__2->GetZaxis()->SetLabelFont(132);
   hist_1d_1__2->GetZaxis()->SetLabelSize(0.06);
   hist_1d_1__2->GetZaxis()->SetTitleSize(0.072);
   hist_1d_1__2->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_1__2->GetZaxis()->SetTitleFont(132);
   hist_1d_1__2->Draw("same");
   Double_t xAxis3[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_2__3 = new TH1D("hist_1d_2__3","hist_1d_2",12, xAxis3);
   hist_1d_2__3->SetBinContent(1,53.60092);
   hist_1d_2__3->SetBinContent(2,118.3733);
   hist_1d_2__3->SetBinContent(3,141.5203);
   hist_1d_2__3->SetBinContent(4,148.6505);
   hist_1d_2__3->SetBinContent(5,116.4468);
   hist_1d_2__3->SetBinContent(6,99.92552);
   hist_1d_2__3->SetBinContent(7,70.69032);
   hist_1d_2__3->SetBinContent(8,59.20876);
   hist_1d_2__3->SetBinContent(9,34.25004);
   hist_1d_2__3->SetBinContent(10,25.65506);
   hist_1d_2__3->SetBinContent(11,11.37867);
   hist_1d_2__3->SetBinContent(12,3.197799);
   hist_1d_2__3->SetBinError(1,7.120048);
   hist_1d_2__3->SetBinError(2,10.58742);
   hist_1d_2__3->SetBinError(3,12.10913);
   hist_1d_2__3->SetBinError(4,12.15789);
   hist_1d_2__3->SetBinError(5,10.52932);
   hist_1d_2__3->SetBinError(6,9.427663);
   hist_1d_2__3->SetBinError(7,7.731871);
   hist_1d_2__3->SetBinError(8,6.516535);
   hist_1d_2__3->SetBinError(9,4.937472);
   hist_1d_2__3->SetBinError(10,4.217499);
   hist_1d_2__3->SetBinError(11,1.702487);
   hist_1d_2__3->SetBinError(12,0.5935444);
   hist_1d_2__3->SetMinimum(0.1);
   hist_1d_2__3->SetMaximum(500);
   hist_1d_2__3->SetEntries(12);
   hist_1d_2__3->SetLineColor(3);
   hist_1d_2__3->SetLineWidth(2);
   hist_1d_2__3->SetMarkerColor(3);
   hist_1d_2__3->SetMarkerStyle(21);
   hist_1d_2__3->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_2__3->GetXaxis()->SetNdivisions(505);
   hist_1d_2__3->GetXaxis()->SetLabelFont(132);
   hist_1d_2__3->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_2__3->GetXaxis()->SetLabelSize(0.06);
   hist_1d_2__3->GetXaxis()->SetTitleSize(0.072);
   hist_1d_2__3->GetXaxis()->SetTitleOffset(1);
   hist_1d_2__3->GetXaxis()->SetTitleFont(132);
   hist_1d_2__3->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_2__3->GetYaxis()->SetLabelFont(132);
   hist_1d_2__3->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_2__3->GetYaxis()->SetLabelSize(0.06);
   hist_1d_2__3->GetYaxis()->SetTitleSize(0.072);
   hist_1d_2__3->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_2__3->GetYaxis()->SetTitleFont(132);
   hist_1d_2__3->GetZaxis()->SetLabelFont(132);
   hist_1d_2__3->GetZaxis()->SetLabelSize(0.06);
   hist_1d_2__3->GetZaxis()->SetTitleSize(0.072);
   hist_1d_2__3->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_2__3->GetZaxis()->SetTitleFont(132);
   hist_1d_2__3->Draw("same");
   Double_t xAxis4[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_1d_3__4 = new TH1D("hist_1d_3__4","hist_1d_3",10, xAxis4);
   hist_1d_3__4->SetBinContent(1,45.69997);
   hist_1d_3__4->SetBinContent(2,78.12674);
   hist_1d_3__4->SetBinContent(3,96.99309);
   hist_1d_3__4->SetBinContent(4,109.2642);
   hist_1d_3__4->SetBinContent(5,73.73622);
   hist_1d_3__4->SetBinContent(6,62.72288);
   hist_1d_3__4->SetBinContent(7,53.8798);
   hist_1d_3__4->SetBinContent(8,24.51639);
   hist_1d_3__4->SetBinContent(9,12.81261);
   hist_1d_3__4->SetBinContent(10,1.312929);
   hist_1d_3__4->SetBinError(1,5.962692);
   hist_1d_3__4->SetBinError(2,8.430289);
   hist_1d_3__4->SetBinError(3,10.02885);
   hist_1d_3__4->SetBinError(4,11.32307);
   hist_1d_3__4->SetBinError(5,9.083378);
   hist_1d_3__4->SetBinError(6,8.464124);
   hist_1d_3__4->SetBinError(7,7.2455);
   hist_1d_3__4->SetBinError(8,3.800494);
   hist_1d_3__4->SetBinError(9,2.153335);
   hist_1d_3__4->SetBinError(10,0.4631028);
   hist_1d_3__4->SetMinimum(0.1);
   hist_1d_3__4->SetMaximum(500);
   hist_1d_3__4->SetEntries(10);
   hist_1d_3__4->SetLineColor(4);
   hist_1d_3__4->SetLineWidth(2);
   hist_1d_3__4->SetMarkerColor(4);
   hist_1d_3__4->SetMarkerStyle(22);
   hist_1d_3__4->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_3__4->GetXaxis()->SetNdivisions(505);
   hist_1d_3__4->GetXaxis()->SetLabelFont(132);
   hist_1d_3__4->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_3__4->GetXaxis()->SetLabelSize(0.06);
   hist_1d_3__4->GetXaxis()->SetTitleSize(0.072);
   hist_1d_3__4->GetXaxis()->SetTitleOffset(1);
   hist_1d_3__4->GetXaxis()->SetTitleFont(132);
   hist_1d_3__4->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_3__4->GetYaxis()->SetLabelFont(132);
   hist_1d_3__4->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_3__4->GetYaxis()->SetLabelSize(0.06);
   hist_1d_3__4->GetYaxis()->SetTitleSize(0.072);
   hist_1d_3__4->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_3__4->GetYaxis()->SetTitleFont(132);
   hist_1d_3__4->GetZaxis()->SetLabelFont(132);
   hist_1d_3__4->GetZaxis()->SetLabelSize(0.06);
   hist_1d_3__4->GetZaxis()->SetTitleSize(0.072);
   hist_1d_3__4->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_3__4->GetZaxis()->SetTitleFont(132);
   hist_1d_3__4->Draw("same");
   Double_t xAxis5[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_1d_4__5 = new TH1D("hist_1d_4__5","hist_1d_4",10, xAxis5);
   hist_1d_4__5->SetBinContent(1,18.19449);
   hist_1d_4__5->SetBinContent(2,65.5381);
   hist_1d_4__5->SetBinContent(3,53.80929);
   hist_1d_4__5->SetBinContent(4,57.75171);
   hist_1d_4__5->SetBinContent(5,47.54385);
   hist_1d_4__5->SetBinContent(6,38.37734);
   hist_1d_4__5->SetBinContent(7,19.92936);
   hist_1d_4__5->SetBinContent(8,16.02841);
   hist_1d_4__5->SetBinContent(9,4.444152);
   hist_1d_4__5->SetBinContent(10,0.2684169);
   hist_1d_4__5->SetBinError(1,4.329927);
   hist_1d_4__5->SetBinError(2,9.175529);
   hist_1d_4__5->SetBinError(3,8.447593);
   hist_1d_4__5->SetBinError(4,8.963218);
   hist_1d_4__5->SetBinError(5,7.703132);
   hist_1d_4__5->SetBinError(6,7.377672);
   hist_1d_4__5->SetBinError(7,6.049644);
   hist_1d_4__5->SetBinError(8,3.953198);
   hist_1d_4__5->SetBinError(9,1.549841);
   hist_1d_4__5->SetBinError(10,0.3003189);
   hist_1d_4__5->SetMinimum(0.1);
   hist_1d_4__5->SetMaximum(500);
   hist_1d_4__5->SetEntries(10);
   hist_1d_4__5->SetLineColor(6);
   hist_1d_4__5->SetLineWidth(2);
   hist_1d_4__5->SetMarkerColor(6);
   hist_1d_4__5->SetMarkerStyle(23);
   hist_1d_4__5->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_4__5->GetXaxis()->SetNdivisions(505);
   hist_1d_4__5->GetXaxis()->SetLabelFont(132);
   hist_1d_4__5->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_4__5->GetXaxis()->SetLabelSize(0.06);
   hist_1d_4__5->GetXaxis()->SetTitleSize(0.072);
   hist_1d_4__5->GetXaxis()->SetTitleOffset(1);
   hist_1d_4__5->GetXaxis()->SetTitleFont(132);
   hist_1d_4__5->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_4__5->GetYaxis()->SetLabelFont(132);
   hist_1d_4__5->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_4__5->GetYaxis()->SetLabelSize(0.06);
   hist_1d_4__5->GetYaxis()->SetTitleSize(0.072);
   hist_1d_4__5->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_4__5->GetYaxis()->SetTitleFont(132);
   hist_1d_4__5->GetZaxis()->SetLabelFont(132);
   hist_1d_4__5->GetZaxis()->SetLabelSize(0.06);
   hist_1d_4__5->GetZaxis()->SetTitleSize(0.072);
   hist_1d_4__5->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_4__5->GetZaxis()->SetTitleFont(132);
   hist_1d_4__5->Draw("same");
   
   TLegend *leg = new TLegend(0.7,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_1d_0","2.0 < #font[12]{y} < 2.5","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(19);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_1","2.5 < #font[12]{y} < 3.0","lpe");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_2","3.0 < #font[12]{y} < 3.5","lpe");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_3","3.5 < #font[12]{y} < 4.0","lpe");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_4","4.0 < #font[12]{y} < 4.5","lpe");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(1S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(1S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(1S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(1S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_1d->Modified();
   canvas_1d->cd();
   canvas_1d->SetSelected(canvas_1d);
}


==> figs/Fig2b.C <==
void CrossSection_Bin_2015_2S_1d()
{
//=========Macro generated from canvas: canvas_1d/canvas_1d
//=========  (Thu Mar  9 18:55:22 2023) by ROOT version 6.18/04
   TCanvas *canvas_1d = new TCanvas("canvas_1d", "canvas_1d",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_1d->SetHighLightColor(2);
   canvas_1d->Range(-3.45679,-1.643259,21.23457,2.37711);
   canvas_1d->SetFillColor(0);
   canvas_1d->SetBorderMode(0);
   canvas_1d->SetBorderSize(2);
   canvas_1d->SetLogy();
   canvas_1d->SetTickx(1);
   canvas_1d->SetTicky(1);
   canvas_1d->SetLeftMargin(0.14);
   canvas_1d->SetRightMargin(0.05);
   canvas_1d->SetTopMargin(0.05);
   canvas_1d->SetBottomMargin(0.16);
   canvas_1d->SetFrameLineWidth(2);
   canvas_1d->SetFrameBorderMode(0);
   canvas_1d->SetFrameLineWidth(2);
   canvas_1d->SetFrameBorderMode(0);
   Double_t xAxis11[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_0__11 = new TH1D("hist_1d_0__11","hist_1d_0",12, xAxis11);
   hist_1d_0__11->SetBinContent(1,23.70136);
   hist_1d_0__11->SetBinContent(2,38.58382);
   hist_1d_0__11->SetBinContent(3,48.03185);
   hist_1d_0__11->SetBinContent(4,54.35257);
   hist_1d_0__11->SetBinContent(5,44.33299);
   hist_1d_0__11->SetBinContent(6,34.07266);
   hist_1d_0__11->SetBinContent(7,22.62311);
   hist_1d_0__11->SetBinContent(8,18.35521);
   hist_1d_0__11->SetBinContent(9,3.954668);
   hist_1d_0__11->SetBinContent(10,8.774491);
   hist_1d_0__11->SetBinContent(11,9.435395);
   hist_1d_0__11->SetBinContent(12,3.013744);
   hist_1d_0__11->SetBinError(1,6.570434);
   hist_1d_0__11->SetBinError(2,9.033427);
   hist_1d_0__11->SetBinError(3,9.862003);
   hist_1d_0__11->SetBinError(4,10.72951);
   hist_1d_0__11->SetBinError(5,9.554312);
   hist_1d_0__11->SetBinError(6,8.478408);
   hist_1d_0__11->SetBinError(7,7.796309);
   hist_1d_0__11->SetBinError(8,7.156097);
   hist_1d_0__11->SetBinError(9,4.101778);
   hist_1d_0__11->SetBinError(10,4.759124);
   hist_1d_0__11->SetBinError(11,2.655686);
   hist_1d_0__11->SetBinError(12,0.8712108);
   hist_1d_0__11->SetMinimum(0.1);
   hist_1d_0__11->SetMaximum(150);
   hist_1d_0__11->SetEntries(12);
   hist_1d_0__11->SetLineWidth(2);
   hist_1d_0__11->SetMarkerStyle(19);
   hist_1d_0__11->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_0__11->GetXaxis()->SetNdivisions(505);
   hist_1d_0__11->GetXaxis()->SetLabelFont(132);
   hist_1d_0__11->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_0__11->GetXaxis()->SetLabelSize(0.06);
   hist_1d_0__11->GetXaxis()->SetTitleSize(0.072);
   hist_1d_0__11->GetXaxis()->SetTitleOffset(1);
   hist_1d_0__11->GetXaxis()->SetTitleFont(132);
   hist_1d_0__11->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_0__11->GetYaxis()->SetLabelFont(132);
   hist_1d_0__11->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_0__11->GetYaxis()->SetLabelSize(0.06);
   hist_1d_0__11->GetYaxis()->SetTitleSize(0.072);
   hist_1d_0__11->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_0__11->GetYaxis()->SetTitleFont(132);
   hist_1d_0__11->GetZaxis()->SetLabelFont(132);
   hist_1d_0__11->GetZaxis()->SetLabelSize(0.06);
   hist_1d_0__11->GetZaxis()->SetTitleSize(0.072);
   hist_1d_0__11->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_0__11->GetZaxis()->SetTitleFont(132);
   hist_1d_0__11->Draw("");
   Double_t xAxis12[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_1__12 = new TH1D("hist_1d_1__12","hist_1d_1",12, xAxis12);
   hist_1d_1__12->SetBinContent(1,6.79465);
   hist_1d_1__12->SetBinContent(2,34.35559);
   hist_1d_1__12->SetBinContent(3,33.30122);
   hist_1d_1__12->SetBinContent(4,30.88421);
   hist_1d_1__12->SetBinContent(5,25.45214);
   hist_1d_1__12->SetBinContent(6,22.9545);
   hist_1d_1__12->SetBinContent(7,18.06802);
   hist_1d_1__12->SetBinContent(8,22.05037);
   hist_1d_1__12->SetBinContent(9,16.00616);
   hist_1d_1__12->SetBinContent(10,12.88126);
   hist_1d_1__12->SetBinContent(11,6.41705);
   hist_1d_1__12->SetBinContent(12,1.436271);
   hist_1d_1__12->SetBinError(1,3.261637);
   hist_1d_1__12->SetBinError(2,5.960486);
   hist_1d_1__12->SetBinError(3,6.171059);
   hist_1d_1__12->SetBinError(4,6.359368);
   hist_1d_1__12->SetBinError(5,5.777639);
   hist_1d_1__12->SetBinError(6,5.574386);
   hist_1d_1__12->SetBinError(7,4.545973);
   hist_1d_1__12->SetBinError(8,4.833614);
   hist_1d_1__12->SetBinError(9,3.805377);
   hist_1d_1__12->SetBinError(10,3.834794);
   hist_1d_1__12->SetBinError(11,1.390628);
   hist_1d_1__12->SetBinError(12,0.5317705);
   hist_1d_1__12->SetMinimum(0.1);
   hist_1d_1__12->SetMaximum(150);
   hist_1d_1__12->SetEntries(12);
   hist_1d_1__12->SetLineColor(2);
   hist_1d_1__12->SetLineWidth(2);
   hist_1d_1__12->SetMarkerColor(2);
   hist_1d_1__12->SetMarkerStyle(20);
   hist_1d_1__12->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_1__12->GetXaxis()->SetNdivisions(505);
   hist_1d_1__12->GetXaxis()->SetLabelFont(132);
   hist_1d_1__12->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_1__12->GetXaxis()->SetLabelSize(0.06);
   hist_1d_1__12->GetXaxis()->SetTitleSize(0.072);
   hist_1d_1__12->GetXaxis()->SetTitleOffset(1);
   hist_1d_1__12->GetXaxis()->SetTitleFont(132);
   hist_1d_1__12->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_1__12->GetYaxis()->SetLabelFont(132);
   hist_1d_1__12->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_1__12->GetYaxis()->SetLabelSize(0.06);
   hist_1d_1__12->GetYaxis()->SetTitleSize(0.072);
   hist_1d_1__12->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_1__12->GetYaxis()->SetTitleFont(132);
   hist_1d_1__12->GetZaxis()->SetLabelFont(132);
   hist_1d_1__12->GetZaxis()->SetLabelSize(0.06);
   hist_1d_1__12->GetZaxis()->SetTitleSize(0.072);
   hist_1d_1__12->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_1__12->GetZaxis()->SetTitleFont(132);
   hist_1d_1__12->Draw("same");
   Double_t xAxis13[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_2__13 = new TH1D("hist_1d_2__13","hist_1d_2",12, xAxis13);
   hist_1d_2__13->SetBinContent(1,14.35921);
   hist_1d_2__13->SetBinContent(2,22.03709);
   hist_1d_2__13->SetBinContent(3,41.01021);
   hist_1d_2__13->SetBinContent(4,31.86525);
   hist_1d_2__13->SetBinContent(5,26.44583);
   hist_1d_2__13->SetBinContent(6,32.96709);
   hist_1d_2__13->SetBinContent(7,30.51998);
   hist_1d_2__13->SetBinContent(8,14.72807);
   hist_1d_2__13->SetBinContent(9,11.67134);
   hist_1d_2__13->SetBinContent(10,9.441149);
   hist_1d_2__13->SetBinContent(11,4.395823);
   hist_1d_2__13->SetBinContent(12,1.089);
   hist_1d_2__13->SetBinError(1,4.063086);
   hist_1d_2__13->SetBinError(2,5.419911);
   hist_1d_2__13->SetBinError(3,6.637765);
   hist_1d_2__13->SetBinError(4,6.09664);
   hist_1d_2__13->SetBinError(5,5.547928);
   hist_1d_2__13->SetBinError(6,5.908096);
   hist_1d_2__13->SetBinError(7,5.503244);
   hist_1d_2__13->SetBinError(8,3.523057);
   hist_1d_2__13->SetBinError(9,3.249919);
   hist_1d_2__13->SetBinError(10,2.415158);
   hist_1d_2__13->SetBinError(11,0.9999828);
   hist_1d_2__13->SetBinError(12,0.3701618);
   hist_1d_2__13->SetMinimum(0.1);
   hist_1d_2__13->SetMaximum(150);
   hist_1d_2__13->SetEntries(12);
   hist_1d_2__13->SetLineColor(3);
   hist_1d_2__13->SetLineWidth(2);
   hist_1d_2__13->SetMarkerColor(3);
   hist_1d_2__13->SetMarkerStyle(21);
   hist_1d_2__13->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_2__13->GetXaxis()->SetNdivisions(505);
   hist_1d_2__13->GetXaxis()->SetLabelFont(132);
   hist_1d_2__13->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_2__13->GetXaxis()->SetLabelSize(0.06);
   hist_1d_2__13->GetXaxis()->SetTitleSize(0.072);
   hist_1d_2__13->GetXaxis()->SetTitleOffset(1);
   hist_1d_2__13->GetXaxis()->SetTitleFont(132);
   hist_1d_2__13->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_2__13->GetYaxis()->SetLabelFont(132);
   hist_1d_2__13->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_2__13->GetYaxis()->SetLabelSize(0.06);
   hist_1d_2__13->GetYaxis()->SetTitleSize(0.072);
   hist_1d_2__13->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_2__13->GetYaxis()->SetTitleFont(132);
   hist_1d_2__13->GetZaxis()->SetLabelFont(132);
   hist_1d_2__13->GetZaxis()->SetLabelSize(0.06);
   hist_1d_2__13->GetZaxis()->SetTitleSize(0.072);
   hist_1d_2__13->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_2__13->GetZaxis()->SetTitleFont(132);
   hist_1d_2__13->Draw("same");
   Double_t xAxis14[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_1d_3__14 = new TH1D("hist_1d_3__14","hist_1d_3",10, xAxis14);
   hist_1d_3__14->SetBinContent(1,15.49338);
   hist_1d_3__14->SetBinContent(2,26.24127);
   hist_1d_3__14->SetBinContent(3,2.793273);
   hist_1d_3__14->SetBinContent(4,18.37305);
   hist_1d_3__14->SetBinContent(5,19.52121);
   hist_1d_3__14->SetBinContent(6,13.30354);
   hist_1d_3__14->SetBinContent(7,14.21888);
   hist_1d_3__14->SetBinContent(8,7.894092);
   hist_1d_3__14->SetBinContent(9,3.490396);
   hist_1d_3__14->SetBinContent(10,0.4141214);
   hist_1d_3__14->SetBinError(1,3.50774);
   hist_1d_3__14->SetBinError(2,5.003302);
   hist_1d_3__14->SetBinError(3,4.056252);
   hist_1d_3__14->SetBinError(4,5.275739);
   hist_1d_3__14->SetBinError(5,5.210327);
   hist_1d_3__14->SetBinError(6,4.482923);
   hist_1d_3__14->SetBinError(7,4.335543);
   hist_1d_3__14->SetBinError(8,2.406405);
   hist_1d_3__14->SetBinError(9,1.101165);
   hist_1d_3__14->SetBinError(10,0.3758085);
   hist_1d_3__14->SetMinimum(0.1);
   hist_1d_3__14->SetMaximum(150);
   hist_1d_3__14->SetEntries(10);
   hist_1d_3__14->SetLineColor(4);
   hist_1d_3__14->SetLineWidth(2);
   hist_1d_3__14->SetMarkerColor(4);
   hist_1d_3__14->SetMarkerStyle(22);
   hist_1d_3__14->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_3__14->GetXaxis()->SetNdivisions(505);
   hist_1d_3__14->GetXaxis()->SetLabelFont(132);
   hist_1d_3__14->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_3__14->GetXaxis()->SetLabelSize(0.06);
   hist_1d_3__14->GetXaxis()->SetTitleSize(0.072);
   hist_1d_3__14->GetXaxis()->SetTitleOffset(1);
   hist_1d_3__14->GetXaxis()->SetTitleFont(132);
   hist_1d_3__14->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_3__14->GetYaxis()->SetLabelFont(132);
   hist_1d_3__14->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_3__14->GetYaxis()->SetLabelSize(0.06);
   hist_1d_3__14->GetYaxis()->SetTitleSize(0.072);
   hist_1d_3__14->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_3__14->GetYaxis()->SetTitleFont(132);
   hist_1d_3__14->GetZaxis()->SetLabelFont(132);
   hist_1d_3__14->GetZaxis()->SetLabelSize(0.06);
   hist_1d_3__14->GetZaxis()->SetTitleSize(0.072);
   hist_1d_3__14->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_3__14->GetZaxis()->SetTitleFont(132);
   hist_1d_3__14->Draw("same");
   Double_t xAxis15[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_1d_4__15 = new TH1D("hist_1d_4__15","hist_1d_4",10, xAxis15);
   hist_1d_4__15->SetBinContent(1,4.870832);
   hist_1d_4__15->SetBinContent(2,4.985909);
   hist_1d_4__15->SetBinContent(3,7.793255);
   hist_1d_4__15->SetBinContent(4,7.067045);
   hist_1d_4__15->SetBinContent(5,9.723014);
   hist_1d_4__15->SetBinContent(6,3.195962);
   hist_1d_4__15->SetBinContent(7,9.160295);
   hist_1d_4__15->SetBinContent(8,0.3788077);
   hist_1d_4__15->SetBinContent(9,1.67838);
   hist_1d_4__15->SetBinContent(10,0.1604558);
   hist_1d_4__15->SetBinError(1,2.574793);
   hist_1d_4__15->SetBinError(2,3.253253);
   hist_1d_4__15->SetBinError(3,3.517387);
   hist_1d_4__15->SetBinError(4,3.635515);
   hist_1d_4__15->SetBinError(5,3.882033);
   hist_1d_4__15->SetBinError(6,2.941973);
   hist_1d_4__15->SetBinError(7,3.942784);
   hist_1d_4__15->SetBinError(8,2.899858);
   hist_1d_4__15->SetBinError(9,1.005796);
   hist_1d_4__15->SetBinError(10,0.2087277);
   hist_1d_4__15->SetMinimum(0.1);
   hist_1d_4__15->SetMaximum(150);
   hist_1d_4__15->SetEntries(10);
   hist_1d_4__15->SetLineColor(6);
   hist_1d_4__15->SetLineWidth(2);
   hist_1d_4__15->SetMarkerColor(6);
   hist_1d_4__15->SetMarkerStyle(23);
   hist_1d_4__15->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_4__15->GetXaxis()->SetNdivisions(505);
   hist_1d_4__15->GetXaxis()->SetLabelFont(132);
   hist_1d_4__15->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_4__15->GetXaxis()->SetLabelSize(0.06);
   hist_1d_4__15->GetXaxis()->SetTitleSize(0.072);
   hist_1d_4__15->GetXaxis()->SetTitleOffset(1);
   hist_1d_4__15->GetXaxis()->SetTitleFont(132);
   hist_1d_4__15->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_4__15->GetYaxis()->SetLabelFont(132);
   hist_1d_4__15->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_4__15->GetYaxis()->SetLabelSize(0.06);
   hist_1d_4__15->GetYaxis()->SetTitleSize(0.072);
   hist_1d_4__15->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_4__15->GetYaxis()->SetTitleFont(132);
   hist_1d_4__15->GetZaxis()->SetLabelFont(132);
   hist_1d_4__15->GetZaxis()->SetLabelSize(0.06);
   hist_1d_4__15->GetZaxis()->SetTitleSize(0.072);
   hist_1d_4__15->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_4__15->GetZaxis()->SetTitleFont(132);
   hist_1d_4__15->Draw("same");
   
   TLegend *leg = new TLegend(0.7,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_1d_0","2.0 < #font[12]{y} < 2.5","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(19);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_1","2.5 < #font[12]{y} < 3.0","lpe");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_2","3.0 < #font[12]{y} < 3.5","lpe");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_3","3.5 < #font[12]{y} < 4.0","lpe");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_4","4.0 < #font[12]{y} < 4.5","lpe");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_1d->Modified();
   canvas_1d->cd();
   canvas_1d->SetSelected(canvas_1d);
}


==> figs/Fig2c.C <==
void CrossSection_Bin_2015_3S_1d()
{
//=========Macro generated from canvas: canvas_1d/canvas_1d
//=========  (Thu Mar  9 18:55:22 2023) by ROOT version 6.18/04
   TCanvas *canvas_1d = new TCanvas("canvas_1d", "canvas_1d",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_1d->SetHighLightColor(2);
   canvas_1d->Range(-3.45679,-1.587968,21.23457,2.08683);
   canvas_1d->SetFillColor(0);
   canvas_1d->SetBorderMode(0);
   canvas_1d->SetBorderSize(2);
   canvas_1d->SetLogy();
   canvas_1d->SetTickx(1);
   canvas_1d->SetTicky(1);
   canvas_1d->SetLeftMargin(0.14);
   canvas_1d->SetRightMargin(0.05);
   canvas_1d->SetTopMargin(0.05);
   canvas_1d->SetBottomMargin(0.16);
   canvas_1d->SetFrameLineWidth(2);
   canvas_1d->SetFrameBorderMode(0);
   canvas_1d->SetFrameLineWidth(2);
   canvas_1d->SetFrameBorderMode(0);
   Double_t xAxis21[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_0__21 = new TH1D("hist_1d_0__21","hist_1d_0",12, xAxis21);
   hist_1d_0__21->SetBinContent(1,4.308669);
   hist_1d_0__21->SetBinContent(2,10.53119);
   hist_1d_0__21->SetBinContent(3,21.81718);
   hist_1d_0__21->SetBinContent(4,7.328742);
   hist_1d_0__21->SetBinContent(5,15.11817);
   hist_1d_0__21->SetBinContent(6,6.814173);
   hist_1d_0__21->SetBinContent(7,10.82465);
   hist_1d_0__21->SetBinContent(8,11.89801);
   hist_1d_0__21->SetBinContent(9,0.5167557);
   hist_1d_0__21->SetBinContent(10,12.20231);
   hist_1d_0__21->SetBinContent(11,4.759685);
   hist_1d_0__21->SetBinContent(12,1.240617);
   hist_1d_0__21->SetBinError(1,3.506274);
   hist_1d_0__21->SetBinError(2,6.619508);
   hist_1d_0__21->SetBinError(3,7.240578);
   hist_1d_0__21->SetBinError(4,6.322431);
   hist_1d_0__21->SetBinError(5,6.373005);
   hist_1d_0__21->SetBinError(6,5.675778);
   hist_1d_0__21->SetBinError(7,5.767802);
   hist_1d_0__21->SetBinError(8,5.625698);
   hist_1d_0__21->SetBinError(9,7.654899);
   hist_1d_0__21->SetBinError(10,5.138089);
   hist_1d_0__21->SetBinError(11,2.032765);
   hist_1d_0__21->SetBinError(12,0.697259);
   hist_1d_0__21->SetMinimum(0.1);
   hist_1d_0__21->SetMaximum(80);
   hist_1d_0__21->SetEntries(12);
   hist_1d_0__21->SetLineWidth(2);
   hist_1d_0__21->SetMarkerStyle(19);
   hist_1d_0__21->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_0__21->GetXaxis()->SetNdivisions(505);
   hist_1d_0__21->GetXaxis()->SetLabelFont(132);
   hist_1d_0__21->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_0__21->GetXaxis()->SetLabelSize(0.06);
   hist_1d_0__21->GetXaxis()->SetTitleSize(0.072);
   hist_1d_0__21->GetXaxis()->SetTitleOffset(1);
   hist_1d_0__21->GetXaxis()->SetTitleFont(132);
   hist_1d_0__21->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_0__21->GetYaxis()->SetLabelFont(132);
   hist_1d_0__21->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_0__21->GetYaxis()->SetLabelSize(0.06);
   hist_1d_0__21->GetYaxis()->SetTitleSize(0.072);
   hist_1d_0__21->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_0__21->GetYaxis()->SetTitleFont(132);
   hist_1d_0__21->GetZaxis()->SetLabelFont(132);
   hist_1d_0__21->GetZaxis()->SetLabelSize(0.06);
   hist_1d_0__21->GetZaxis()->SetTitleSize(0.072);
   hist_1d_0__21->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_0__21->GetZaxis()->SetTitleFont(132);
   hist_1d_0__21->Draw("");
   Double_t xAxis22[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_1__22 = new TH1D("hist_1d_1__22","hist_1d_1",12, xAxis22);
   hist_1d_1__22->SetBinContent(1,0.6827495);
   hist_1d_1__22->SetBinContent(2,10.09263);
   hist_1d_1__22->SetBinContent(3,13.92429);
   hist_1d_1__22->SetBinContent(4,17.16563);
   hist_1d_1__22->SetBinContent(5,21.59256);
   hist_1d_1__22->SetBinContent(6,11.16831);
   hist_1d_1__22->SetBinContent(7,8.071471);
   hist_1d_1__22->SetBinContent(8,6.121158);
   hist_1d_1__22->SetBinContent(9,10.79405);
   hist_1d_1__22->SetBinContent(10,3.281513);
   hist_1d_1__22->SetBinContent(11,3.175844);
   hist_1d_1__22->SetBinContent(12,1.639104);
   hist_1d_1__22->SetBinError(1,2.338849);
   hist_1d_1__22->SetBinError(2,4.348304);
   hist_1d_1__22->SetBinError(3,4.86909);
   hist_1d_1__22->SetBinError(4,5.246781);
   hist_1d_1__22->SetBinError(5,5.26277);
   hist_1d_1__22->SetBinError(6,4.450541);
   hist_1d_1__22->SetBinError(7,3.663049);
   hist_1d_1__22->SetBinError(8,3.464656);
   hist_1d_1__22->SetBinError(9,3.367694);
   hist_1d_1__22->SetBinError(10,2.56276);
   hist_1d_1__22->SetBinError(11,1.200152);
   hist_1d_1__22->SetBinError(12,0.4913669);
   hist_1d_1__22->SetMinimum(0.1);
   hist_1d_1__22->SetMaximum(80);
   hist_1d_1__22->SetEntries(12);
   hist_1d_1__22->SetLineColor(2);
   hist_1d_1__22->SetLineWidth(2);
   hist_1d_1__22->SetMarkerColor(2);
   hist_1d_1__22->SetMarkerStyle(20);
   hist_1d_1__22->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_1__22->GetXaxis()->SetNdivisions(505);
   hist_1d_1__22->GetXaxis()->SetLabelFont(132);
   hist_1d_1__22->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_1__22->GetXaxis()->SetLabelSize(0.06);
   hist_1d_1__22->GetXaxis()->SetTitleSize(0.072);
   hist_1d_1__22->GetXaxis()->SetTitleOffset(1);
   hist_1d_1__22->GetXaxis()->SetTitleFont(132);
   hist_1d_1__22->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_1__22->GetYaxis()->SetLabelFont(132);
   hist_1d_1__22->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_1__22->GetYaxis()->SetLabelSize(0.06);
   hist_1d_1__22->GetYaxis()->SetTitleSize(0.072);
   hist_1d_1__22->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_1__22->GetYaxis()->SetTitleFont(132);
   hist_1d_1__22->GetZaxis()->SetLabelFont(132);
   hist_1d_1__22->GetZaxis()->SetLabelSize(0.06);
   hist_1d_1__22->GetZaxis()->SetTitleSize(0.072);
   hist_1d_1__22->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_1__22->GetZaxis()->SetTitleFont(132);
   hist_1d_1__22->Draw("same");
   Double_t xAxis23[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 20}; 
   
   TH1D *hist_1d_2__23 = new TH1D("hist_1d_2__23","hist_1d_2",12, xAxis23);
   hist_1d_2__23->SetBinContent(1,5.634651);
   hist_1d_2__23->SetBinContent(2,14.67827);
   hist_1d_2__23->SetBinContent(3,7.439626);
   hist_1d_2__23->SetBinContent(4,21.44613);
   hist_1d_2__23->SetBinContent(5,20.60481);
   hist_1d_2__23->SetBinContent(6,18.18633);
   hist_1d_2__23->SetBinContent(7,11.78706);
   hist_1d_2__23->SetBinContent(8,6.874007);
   hist_1d_2__23->SetBinContent(9,2.798041);
   hist_1d_2__23->SetBinContent(10,5.020694);
   hist_1d_2__23->SetBinContent(11,3.474185);
   hist_1d_2__23->SetBinContent(12,0.854678);
   hist_1d_2__23->SetBinError(1,3.235971);
   hist_1d_2__23->SetBinError(2,4.497524);
   hist_1d_2__23->SetBinError(3,4.668786);
   hist_1d_2__23->SetBinError(4,5.21376);
   hist_1d_2__23->SetBinError(5,4.951581);
   hist_1d_2__23->SetBinError(6,4.981631);
   hist_1d_2__23->SetBinError(7,4.33596);
   hist_1d_2__23->SetBinError(8,2.898221);
   hist_1d_2__23->SetBinError(9,2.191151);
   hist_1d_2__23->SetBinError(10,1.973008);
   hist_1d_2__23->SetBinError(11,0.9234531);
   hist_1d_2__23->SetBinError(12,0.3387184);
   hist_1d_2__23->SetMinimum(0.1);
   hist_1d_2__23->SetMaximum(80);
   hist_1d_2__23->SetEntries(12);
   hist_1d_2__23->SetLineColor(3);
   hist_1d_2__23->SetLineWidth(2);
   hist_1d_2__23->SetMarkerColor(3);
   hist_1d_2__23->SetMarkerStyle(21);
   hist_1d_2__23->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_2__23->GetXaxis()->SetNdivisions(505);
   hist_1d_2__23->GetXaxis()->SetLabelFont(132);
   hist_1d_2__23->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_2__23->GetXaxis()->SetLabelSize(0.06);
   hist_1d_2__23->GetXaxis()->SetTitleSize(0.072);
   hist_1d_2__23->GetXaxis()->SetTitleOffset(1);
   hist_1d_2__23->GetXaxis()->SetTitleFont(132);
   hist_1d_2__23->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_2__23->GetYaxis()->SetLabelFont(132);
   hist_1d_2__23->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_2__23->GetYaxis()->SetLabelSize(0.06);
   hist_1d_2__23->GetYaxis()->SetTitleSize(0.072);
   hist_1d_2__23->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_2__23->GetYaxis()->SetTitleFont(132);
   hist_1d_2__23->GetZaxis()->SetLabelFont(132);
   hist_1d_2__23->GetZaxis()->SetLabelSize(0.06);
   hist_1d_2__23->GetZaxis()->SetTitleSize(0.072);
   hist_1d_2__23->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_2__23->GetZaxis()->SetTitleFont(132);
   hist_1d_2__23->Draw("same");
   Double_t xAxis24[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_1d_3__24 = new TH1D("hist_1d_3__24","hist_1d_3",10, xAxis24);
   hist_1d_3__24->SetBinContent(1,5.735876);
   hist_1d_3__24->SetBinContent(2,4.563096);
   hist_1d_3__24->SetBinContent(3,7.765227);
   hist_1d_3__24->SetBinContent(4,9.153647);
   hist_1d_3__24->SetBinContent(5,10.02133);
   hist_1d_3__24->SetBinContent(6,9.111269);
   hist_1d_3__24->SetBinContent(7,9.499545);
   hist_1d_3__24->SetBinContent(8,3.646855);
   hist_1d_3__24->SetBinContent(9,2.021904);
   hist_1d_3__24->SetBinContent(10,0.07062879);
   hist_1d_3__24->SetBinError(1,2.424264);
   hist_1d_3__24->SetBinError(2,3.015161);
   hist_1d_3__24->SetBinError(3,4.172688);
   hist_1d_3__24->SetBinError(4,4.562717);
   hist_1d_3__24->SetBinError(5,4.483391);
   hist_1d_3__24->SetBinError(6,4.020744);
   hist_1d_3__24->SetBinError(7,3.438693);
   hist_1d_3__24->SetBinError(8,2.201123);
   hist_1d_3__24->SetBinError(9,1.037944);
   hist_1d_3__24->SetBinError(10,0.3763722);
   hist_1d_3__24->SetMinimum(0.1);
   hist_1d_3__24->SetMaximum(80);
   hist_1d_3__24->SetEntries(10);
   hist_1d_3__24->SetLineColor(4);
   hist_1d_3__24->SetLineWidth(2);
   hist_1d_3__24->SetMarkerColor(4);
   hist_1d_3__24->SetMarkerStyle(22);
   hist_1d_3__24->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_3__24->GetXaxis()->SetNdivisions(505);
   hist_1d_3__24->GetXaxis()->SetLabelFont(132);
   hist_1d_3__24->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_3__24->GetXaxis()->SetLabelSize(0.06);
   hist_1d_3__24->GetXaxis()->SetTitleSize(0.072);
   hist_1d_3__24->GetXaxis()->SetTitleOffset(1);
   hist_1d_3__24->GetXaxis()->SetTitleFont(132);
   hist_1d_3__24->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_3__24->GetYaxis()->SetLabelFont(132);
   hist_1d_3__24->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_3__24->GetYaxis()->SetLabelSize(0.06);
   hist_1d_3__24->GetYaxis()->SetTitleSize(0.072);
   hist_1d_3__24->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_3__24->GetYaxis()->SetTitleFont(132);
   hist_1d_3__24->GetZaxis()->SetLabelFont(132);
   hist_1d_3__24->GetZaxis()->SetLabelSize(0.06);
   hist_1d_3__24->GetZaxis()->SetTitleSize(0.072);
   hist_1d_3__24->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_3__24->GetZaxis()->SetTitleFont(132);
   hist_1d_3__24->Draw("same");
   Double_t xAxis25[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_1d_4__25 = new TH1D("hist_1d_4__25","hist_1d_4",10, xAxis25);
   hist_1d_4__25->SetBinContent(1,1.716227);
   hist_1d_4__25->SetBinContent(2,2.42001);
   hist_1d_4__25->SetBinContent(3,6.425224);
   hist_1d_4__25->SetBinContent(4,8.096957);
   hist_1d_4__25->SetBinContent(5,1.1145);
   hist_1d_4__25->SetBinContent(6,1.143244);
   hist_1d_4__25->SetBinContent(7,5.76357);
   hist_1d_4__25->SetBinContent(8,2.474693e-06);
   hist_1d_4__25->SetBinContent(9,1.43014);
   hist_1d_4__25->SetBinContent(10,0.233706);
   hist_1d_4__25->SetBinError(1,1.668494);
   hist_1d_4__25->SetBinError(2,2.629142);
   hist_1d_4__25->SetBinError(3,3.383806);
   hist_1d_4__25->SetBinError(4,3.907317);
   hist_1d_4__25->SetBinError(5,2.870923);
   hist_1d_4__25->SetBinError(6,3.199383);
   hist_1d_4__25->SetBinError(7,3.244822);
   hist_1d_4__25->SetBinError(8,2.206239);
   hist_1d_4__25->SetBinError(9,1.12328);
   hist_1d_4__25->SetBinError(10,0.3156265);
   hist_1d_4__25->SetMinimum(0.1);
   hist_1d_4__25->SetMaximum(80);
   hist_1d_4__25->SetEntries(10);
   hist_1d_4__25->SetLineColor(6);
   hist_1d_4__25->SetLineWidth(2);
   hist_1d_4__25->SetMarkerColor(6);
   hist_1d_4__25->SetMarkerStyle(23);
   hist_1d_4__25->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_1d_4__25->GetXaxis()->SetNdivisions(505);
   hist_1d_4__25->GetXaxis()->SetLabelFont(132);
   hist_1d_4__25->GetXaxis()->SetLabelOffset(0.01);
   hist_1d_4__25->GetXaxis()->SetLabelSize(0.06);
   hist_1d_4__25->GetXaxis()->SetTitleSize(0.072);
   hist_1d_4__25->GetXaxis()->SetTitleOffset(1);
   hist_1d_4__25->GetXaxis()->SetTitleFont(132);
   hist_1d_4__25->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}^{2} /d#font[12]{p}_{T}d#font[12]{y} [pb/(GeV/#font[12]{c})]");
   hist_1d_4__25->GetYaxis()->SetLabelFont(132);
   hist_1d_4__25->GetYaxis()->SetLabelOffset(0.01);
   hist_1d_4__25->GetYaxis()->SetLabelSize(0.06);
   hist_1d_4__25->GetYaxis()->SetTitleSize(0.072);
   hist_1d_4__25->GetYaxis()->SetTitleOffset(0.95);
   hist_1d_4__25->GetYaxis()->SetTitleFont(132);
   hist_1d_4__25->GetZaxis()->SetLabelFont(132);
   hist_1d_4__25->GetZaxis()->SetLabelSize(0.06);
   hist_1d_4__25->GetZaxis()->SetTitleSize(0.072);
   hist_1d_4__25->GetZaxis()->SetTitleOffset(1.2);
   hist_1d_4__25->GetZaxis()->SetTitleFont(132);
   hist_1d_4__25->Draw("same");
   
   TLegend *leg = new TLegend(0.7,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_1d_0","2.0 < #font[12]{y} < 2.5","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(19);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_1","2.5 < #font[12]{y} < 3.0","lpe");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_2","3.0 < #font[12]{y} < 3.5","lpe");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_3","3.5 < #font[12]{y} < 4.0","lpe");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_1d_4","4.0 < #font[12]{y} < 4.5","lpe");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(3S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(3S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(3S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.88,"LHCb, #it{#varUpsilon}(3S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.83,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_1d->Modified();
   canvas_1d->cd();
   canvas_1d->SetSelected(canvas_1d);
}


==> figs/Fig3a.C <==
void CrossSection_Bin_2015_pt()
{
//=========Macro generated from canvas: canvas_pt/canvas_pt
//=========  (Wed Dec 21 16:17:11 2022) by ROOT version 6.18/04
   TCanvas *canvas_pt = new TCanvas("canvas_pt", "canvas_pt",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_pt->SetHighLightColor(2);
   canvas_pt->Range(-3.45679,-0.5466268,21.23457,2.869791);
   canvas_pt->SetFillColor(0);
   canvas_pt->SetBorderMode(0);
   canvas_pt->SetBorderSize(2);
   canvas_pt->SetLogy();
   canvas_pt->SetTickx(1);
   canvas_pt->SetTicky(1);
   canvas_pt->SetLeftMargin(0.14);
   canvas_pt->SetRightMargin(0.05);
   canvas_pt->SetTopMargin(0.05);
   canvas_pt->SetBottomMargin(0.16);
   canvas_pt->SetFrameLineWidth(2);
   canvas_pt->SetFrameBorderMode(0);
   canvas_pt->SetFrameLineWidth(2);
   canvas_pt->SetFrameBorderMode(0);
   Double_t xAxis31[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_pt_1S__31 = new TH1D("hist_pt_1S__31","hist_pt_1S",10, xAxis31);
   hist_pt_1S__31->SetBinContent(1,110.8459);
   hist_pt_1S__31->SetBinContent(2,265.2332);
   hist_pt_1S__31->SetBinContent(3,314.3865);
   hist_pt_1S__31->SetBinContent(4,325.245);
   hist_pt_1S__31->SetBinContent(5,268.7489);
   hist_pt_1S__31->SetBinContent(6,233.7496);
   hist_pt_1S__31->SetBinContent(7,167.7515);
   hist_pt_1S__31->SetBinContent(8,98.2964);
   hist_pt_1S__31->SetBinContent(9,42.61976);
   hist_pt_1S__31->SetBinContent(10,6.916419);
   hist_pt_1S__31->SetBinError(1,10.70126);
   hist_pt_1S__31->SetBinError(2,22.20861);
   hist_pt_1S__31->SetBinError(3,25.55844);
   hist_pt_1S__31->SetBinError(4,26.50967);
   hist_pt_1S__31->SetBinError(5,22.21258);
   hist_pt_1S__31->SetBinError(6,20.22562);
   hist_pt_1S__31->SetBinError(7,15.27253);
   hist_pt_1S__31->SetBinError(8,9.340757);
   hist_pt_1S__31->SetBinError(9,5.012181);
   hist_pt_1S__31->SetBinError(10,0.9720496);
   hist_pt_1S__31->SetMinimum(1);
   hist_pt_1S__31->SetMaximum(500);
   hist_pt_1S__31->SetEntries(10);
   hist_pt_1S__31->SetLineWidth(2);
   hist_pt_1S__31->SetMarkerStyle(20);
   hist_pt_1S__31->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   hist_pt_1S__31->GetXaxis()->SetNdivisions(505);
   hist_pt_1S__31->GetXaxis()->SetLabelFont(132);
   hist_pt_1S__31->GetXaxis()->SetLabelOffset(0.01);
   hist_pt_1S__31->GetXaxis()->SetLabelSize(0.06);
   hist_pt_1S__31->GetXaxis()->SetTitleSize(0.072);
   hist_pt_1S__31->GetXaxis()->SetTitleOffset(0.95);
   hist_pt_1S__31->GetXaxis()->SetTitleFont(132);
   hist_pt_1S__31->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}/d#font[12]{p}_{T} [pb/(GeV/#font[12]{c})]");
   hist_pt_1S__31->GetYaxis()->SetLabelFont(132);
   hist_pt_1S__31->GetYaxis()->SetLabelOffset(0.01);
   hist_pt_1S__31->GetYaxis()->SetLabelSize(0.06);
   hist_pt_1S__31->GetYaxis()->SetTitleSize(0.072);
   hist_pt_1S__31->GetYaxis()->SetTitleOffset(0.95);
   hist_pt_1S__31->GetYaxis()->SetTitleFont(132);
   hist_pt_1S__31->GetZaxis()->SetLabelFont(132);
   hist_pt_1S__31->GetZaxis()->SetLabelSize(0.06);
   hist_pt_1S__31->GetZaxis()->SetTitleSize(0.072);
   hist_pt_1S__31->GetZaxis()->SetTitleOffset(1.2);
   hist_pt_1S__31->GetZaxis()->SetTitleFont(132);
   hist_pt_1S__31->Draw("");
   Double_t xAxis32[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_pt_2S__32 = new TH1D("hist_pt_2S__32","hist_pt_2S",10, xAxis32);
   hist_pt_2S__32->SetBinContent(1,32.60971);
   hist_pt_2S__32->SetBinContent(2,63.10184);
   hist_pt_2S__32->SetBinContent(3,66.46491);
   hist_pt_2S__32->SetBinContent(4,71.27106);
   hist_pt_2S__32->SetBinContent(5,62.73759);
   hist_pt_2S__32->SetBinContent(6,53.24687);
   hist_pt_2S__32->SetBinContent(7,47.29514);
   hist_pt_2S__32->SetBinContent(8,25.82791);
   hist_pt_2S__32->SetBinContent(9,14.0646);
   hist_pt_2S__32->SetBinContent(10,3.056796);
   hist_pt_2S__32->SetBinError(1,5.216361);
   hist_pt_2S__32->SetBinError(2,7.892233);
   hist_pt_2S__32->SetBinError(3,8.345463);
   hist_pt_2S__32->SetBinError(4,9.013594);
   hist_pt_2S__32->SetBinError(5,8.232169);
   hist_pt_2S__32->SetBinError(6,7.32353);
   hist_pt_2S__32->SetBinError(7,6.880258);
   hist_pt_2S__32->SetBinError(8,3.951972);
   hist_pt_2S__32->SetBinError(9,2.036814);
   hist_pt_2S__32->SetBinError(10,0.6351585);
   hist_pt_2S__32->SetEntries(10);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   hist_pt_2S__32->SetLineColor(ci);
   hist_pt_2S__32->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_pt_2S__32->SetMarkerColor(ci);
   hist_pt_2S__32->SetMarkerStyle(21);
   hist_pt_2S__32->GetXaxis()->SetNdivisions(505);
   hist_pt_2S__32->GetXaxis()->SetLabelFont(132);
   hist_pt_2S__32->GetXaxis()->SetLabelOffset(0.01);
   hist_pt_2S__32->GetXaxis()->SetLabelSize(0.06);
   hist_pt_2S__32->GetXaxis()->SetTitleSize(0.072);
   hist_pt_2S__32->GetXaxis()->SetTitleOffset(0.95);
   hist_pt_2S__32->GetXaxis()->SetTitleFont(132);
   hist_pt_2S__32->GetYaxis()->SetLabelFont(132);
   hist_pt_2S__32->GetYaxis()->SetLabelOffset(0.01);
   hist_pt_2S__32->GetYaxis()->SetLabelSize(0.06);
   hist_pt_2S__32->GetYaxis()->SetTitleSize(0.072);
   hist_pt_2S__32->GetYaxis()->SetTitleOffset(0.95);
   hist_pt_2S__32->GetYaxis()->SetTitleFont(132);
   hist_pt_2S__32->GetZaxis()->SetLabelFont(132);
   hist_pt_2S__32->GetZaxis()->SetLabelSize(0.06);
   hist_pt_2S__32->GetZaxis()->SetTitleSize(0.072);
   hist_pt_2S__32->GetZaxis()->SetTitleOffset(1.2);
   hist_pt_2S__32->GetZaxis()->SetTitleFont(132);
   hist_pt_2S__32->Draw("same");
   Double_t xAxis33[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hist_pt_3S__33 = new TH1D("hist_pt_3S__33","hist_pt_3S",10, xAxis33);
   hist_pt_3S__33->SetBinContent(1,9.039087);
   hist_pt_3S__33->SetBinContent(2,21.1426);
   hist_pt_3S__33->SetBinContent(3,28.68578);
   hist_pt_3S__33->SetBinContent(4,31.59555);
   hist_pt_3S__33->SetBinContent(5,34.22569);
   hist_pt_3S__33->SetBinContent(6,23.21166);
   hist_pt_3S__33->SetBinContent(7,22.97315);
   hist_pt_3S__33->SetBinContent(8,11.57393);
   hist_pt_3S__33->SetBinContent(9,8.567729);
   hist_pt_3S__33->SetBinContent(10,2.019367);
   hist_pt_3S__33->SetBinError(1,3.117526);
   hist_pt_3S__33->SetBinError(2,5.167951);
   hist_pt_3S__33->SetBinError(3,6.000151);
   hist_pt_3S__33->SetBinError(4,6.150661);
   hist_pt_3S__33->SetBinError(5,5.96186);
   hist_pt_3S__33->SetBinError(6,5.321005);
   hist_pt_3S__33->SetBinError(7,4.993546);
   hist_pt_3S__33->SetBinError(8,3.347896);
   hist_pt_3S__33->SetBinError(9,1.708373);
   hist_pt_3S__33->SetBinError(10,0.5471944);
   hist_pt_3S__33->SetEntries(10);

   ci = TColor::GetColor("#ff0000");
   hist_pt_3S__33->SetLineColor(ci);
   hist_pt_3S__33->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   hist_pt_3S__33->SetMarkerColor(ci);
   hist_pt_3S__33->SetMarkerStyle(22);
   hist_pt_3S__33->GetXaxis()->SetNdivisions(505);
   hist_pt_3S__33->GetXaxis()->SetLabelFont(132);
   hist_pt_3S__33->GetXaxis()->SetLabelOffset(0.01);
   hist_pt_3S__33->GetXaxis()->SetLabelSize(0.06);
   hist_pt_3S__33->GetXaxis()->SetTitleSize(0.072);
   hist_pt_3S__33->GetXaxis()->SetTitleOffset(0.95);
   hist_pt_3S__33->GetXaxis()->SetTitleFont(132);
   hist_pt_3S__33->GetYaxis()->SetLabelFont(132);
   hist_pt_3S__33->GetYaxis()->SetLabelOffset(0.01);
   hist_pt_3S__33->GetYaxis()->SetLabelSize(0.06);
   hist_pt_3S__33->GetYaxis()->SetTitleSize(0.072);
   hist_pt_3S__33->GetYaxis()->SetTitleOffset(0.95);
   hist_pt_3S__33->GetYaxis()->SetTitleFont(132);
   hist_pt_3S__33->GetZaxis()->SetLabelFont(132);
   hist_pt_3S__33->GetZaxis()->SetLabelSize(0.06);
   hist_pt_3S__33->GetZaxis()->SetTitleSize(0.072);
   hist_pt_3S__33->GetZaxis()->SetTitleOffset(1.2);
   hist_pt_3S__33->GetZaxis()->SetTitleFont(132);
   hist_pt_3S__33->Draw("same");
   
   TLegend *leg = new TLegend(0.75,0.6,0.9,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_pt_1S","#it{#varUpsilon}(1#font[12]{S})","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_pt_2S","#it{#varUpsilon}(2#font[12]{S})","lpe");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_pt_3S","#it{#varUpsilon}(3#font[12]{S})","lpe");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"2.0 < y < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"2.0 < y < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"2.0 < y < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"2.0 < y < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_pt->Modified();
   canvas_pt->cd();
   canvas_pt->SetSelected(canvas_pt);
}


==> figs/Fig3b.C <==
void CrossSection_Bin_2015_y()
{
//=========Macro generated from canvas: canvas_y/canvas_y
//=========  (Wed Dec 21 16:17:11 2022) by ROOT version 6.18/04
   TCanvas *canvas_y = new TCanvas("canvas_y", "canvas_y",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_y->SetHighLightColor(2);
   canvas_y->Range(1.567901,-312.0253,4.654321,1700.633);
   canvas_y->SetFillColor(0);
   canvas_y->SetBorderMode(0);
   canvas_y->SetBorderSize(2);
   canvas_y->SetTickx(1);
   canvas_y->SetTicky(1);
   canvas_y->SetLeftMargin(0.14);
   canvas_y->SetRightMargin(0.05);
   canvas_y->SetTopMargin(0.05);
   canvas_y->SetBottomMargin(0.16);
   canvas_y->SetFrameLineWidth(2);
   canvas_y->SetFrameBorderMode(0);
   canvas_y->SetFrameLineWidth(2);
   canvas_y->SetFrameBorderMode(0);
   Double_t xAxis37[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hist_y_1S__37 = new TH1D("hist_y_1S__37","hist_y_1S",5, xAxis37);
   hist_y_1S__37->SetBinContent(1,1166.675);
   hist_y_1S__37->SetBinContent(2,1128.625);
   hist_y_1S__37->SetBinContent(3,924.8421);
   hist_y_1S__37->SetBinContent(4,629.8966);
   hist_y_1S__37->SetBinContent(5,352.8565);
   hist_y_1S__37->SetBinError(1,61.98123);
   hist_y_1S__37->SetBinError(2,50.58007);
   hist_y_1S__37->SetBinError(3,43.25961);
   hist_y_1S__37->SetBinError(4,35.37183);
   hist_y_1S__37->SetBinError(5,28.26893);
   hist_y_1S__37->SetMinimum(10);
   hist_y_1S__37->SetMaximum(1600);
   hist_y_1S__37->SetEntries(5);
   hist_y_1S__37->SetLineWidth(2);
   hist_y_1S__37->SetMarkerStyle(20);
   hist_y_1S__37->GetXaxis()->SetTitle("#font[12]{y}");
   hist_y_1S__37->GetXaxis()->SetNdivisions(505);
   hist_y_1S__37->GetXaxis()->SetLabelFont(132);
   hist_y_1S__37->GetXaxis()->SetLabelOffset(0.01);
   hist_y_1S__37->GetXaxis()->SetLabelSize(0.06);
   hist_y_1S__37->GetXaxis()->SetTitleSize(0.072);
   hist_y_1S__37->GetXaxis()->SetTitleOffset(0.95);
   hist_y_1S__37->GetXaxis()->SetTitleFont(132);
   hist_y_1S__37->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}/d#font[12]{y} [pb]");
   hist_y_1S__37->GetYaxis()->SetLabelFont(132);
   hist_y_1S__37->GetYaxis()->SetLabelOffset(0.01);
   hist_y_1S__37->GetYaxis()->SetLabelSize(0.06);
   hist_y_1S__37->GetYaxis()->SetTitleSize(0.072);
   hist_y_1S__37->GetYaxis()->SetTitleOffset(0.95);
   hist_y_1S__37->GetYaxis()->SetTitleFont(132);
   hist_y_1S__37->GetZaxis()->SetLabelFont(132);
   hist_y_1S__37->GetZaxis()->SetLabelSize(0.06);
   hist_y_1S__37->GetZaxis()->SetTitleSize(0.072);
   hist_y_1S__37->GetZaxis()->SetTitleOffset(1.2);
   hist_y_1S__37->GetZaxis()->SetTitleFont(132);
   hist_y_1S__37->Draw("");
   Double_t xAxis38[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hist_y_2S__38 = new TH1D("hist_y_2S__38","hist_y_2S",5, xAxis38);
   hist_y_2S__38->SetBinContent(1,346.1851);
   hist_y_2S__38->SetBinContent(2,252.0532);
   hist_y_2S__38->SetBinContent(3,255.8557);
   hist_y_2S__38->SetBinContent(4,142.5932);
   hist_y_2S__38->SetBinContent(5,55.39064);
   hist_y_2S__38->SetBinError(1,30.36091);
   hist_y_2S__38->SetBinError(2,19.32506);
   hist_y_2S__38->SetBinError(3,18.74434);
   hist_y_2S__38->SetBinError(4,15.0471);
   hist_y_2S__38->SetBinError(5,11.86736);
   hist_y_2S__38->SetEntries(5);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   hist_y_2S__38->SetLineColor(ci);
   hist_y_2S__38->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_y_2S__38->SetMarkerColor(ci);
   hist_y_2S__38->SetMarkerStyle(21);
   hist_y_2S__38->GetXaxis()->SetNdivisions(505);
   hist_y_2S__38->GetXaxis()->SetLabelFont(132);
   hist_y_2S__38->GetXaxis()->SetLabelOffset(0.01);
   hist_y_2S__38->GetXaxis()->SetLabelSize(0.06);
   hist_y_2S__38->GetXaxis()->SetTitleSize(0.072);
   hist_y_2S__38->GetXaxis()->SetTitleOffset(0.95);
   hist_y_2S__38->GetXaxis()->SetTitleFont(132);
   hist_y_2S__38->GetYaxis()->SetLabelFont(132);
   hist_y_2S__38->GetYaxis()->SetLabelOffset(0.01);
   hist_y_2S__38->GetYaxis()->SetLabelSize(0.06);
   hist_y_2S__38->GetYaxis()->SetTitleSize(0.072);
   hist_y_2S__38->GetYaxis()->SetTitleOffset(0.95);
   hist_y_2S__38->GetYaxis()->SetTitleFont(132);
   hist_y_2S__38->GetZaxis()->SetLabelFont(132);
   hist_y_2S__38->GetZaxis()->SetLabelSize(0.06);
   hist_y_2S__38->GetZaxis()->SetTitleSize(0.072);
   hist_y_2S__38->GetZaxis()->SetTitleOffset(1.2);
   hist_y_2S__38->GetZaxis()->SetTitleFont(132);
   hist_y_2S__38->Draw("same");
   Double_t xAxis39[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hist_y_3S__39 = new TH1D("hist_y_3S__39","hist_y_3S",5, xAxis39);
   hist_y_3S__39->SetBinContent(1,124.3232);
   hist_y_3S__39->SetBinContent(2,123.8956);
   hist_y_3S__39->SetBinContent(3,130.8749);
   hist_y_3S__39->SetBinContent(4,71.72572);
   hist_y_3S__39->SetBinContent(5,34.03624);
   hist_y_3S__39->SetBinError(1,21.31919);
   hist_y_3S__39->SetBinError(2,14.57954);
   hist_y_3S__39->SetBinError(3,14.24427);
   hist_y_3S__39->SetBinError(4,12.36907);
   hist_y_3S__39->SetBinError(5,10.5989);
   hist_y_3S__39->SetEntries(5);

   ci = TColor::GetColor("#ff0000");
   hist_y_3S__39->SetLineColor(ci);
   hist_y_3S__39->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   hist_y_3S__39->SetMarkerColor(ci);
   hist_y_3S__39->SetMarkerStyle(22);
   hist_y_3S__39->GetXaxis()->SetNdivisions(505);
   hist_y_3S__39->GetXaxis()->SetLabelFont(132);
   hist_y_3S__39->GetXaxis()->SetLabelOffset(0.01);
   hist_y_3S__39->GetXaxis()->SetLabelSize(0.06);
   hist_y_3S__39->GetXaxis()->SetTitleSize(0.072);
   hist_y_3S__39->GetXaxis()->SetTitleOffset(0.95);
   hist_y_3S__39->GetXaxis()->SetTitleFont(132);
   hist_y_3S__39->GetYaxis()->SetLabelFont(132);
   hist_y_3S__39->GetYaxis()->SetLabelOffset(0.01);
   hist_y_3S__39->GetYaxis()->SetLabelSize(0.06);
   hist_y_3S__39->GetYaxis()->SetTitleSize(0.072);
   hist_y_3S__39->GetYaxis()->SetTitleOffset(0.95);
   hist_y_3S__39->GetYaxis()->SetTitleFont(132);
   hist_y_3S__39->GetZaxis()->SetLabelFont(132);
   hist_y_3S__39->GetZaxis()->SetLabelSize(0.06);
   hist_y_3S__39->GetZaxis()->SetTitleSize(0.072);
   hist_y_3S__39->GetZaxis()->SetTitleOffset(1.2);
   hist_y_3S__39->GetZaxis()->SetTitleFont(132);
   hist_y_3S__39->Draw("same");
   
   TLegend *leg = new TLegend(0.75,0.6,0.9,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_y_1S","#it{#varUpsilon}(1#font[12]{S})","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_y_2S","#it{#varUpsilon}(2#font[12]{S})","lpe");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist_y_3S","#it{#varUpsilon}(3#font[12]{S})","lpe");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_y->Modified();
   canvas_y->cd();
   canvas_y->SetSelected(canvas_y);
}


==> figs/Fig4.C <==
void U1S_CrossSection()
{
//=========Macro generated from canvas: can/
//=========  (Wed Dec 21 15:55:01 2022) by ROOT version 6.18/04
   TCanvas *can = new TCanvas("can", "",1269,438,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->SetHighLightColor(2);
   can->Range(-3.802469,-0.6075949,23.35802,3.189873);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetLogy();
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.14);
   can->SetRightMargin(0.05);
   can->SetTopMargin(0.05);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   Double_t _fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.9,
   10.5,
   15.5};
   Double_t _fy3001[10] = {
   110.85,
   265.23,
   314.39,
   325.25,
   268.75,
   233.75,
   162.17,
   98.3,
   42.61,
   6.92};
   Double_t _felx3001[10] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.9,
   1.5,
   2.5};
   Double_t _fely3001[10] = {
   10.7,
   22.21,
   25.56,
   26.51,
   22.21,
   20.23,
   15.27,
   9.34,
   5.01,
   0.97};
   Double_t _fehx3001[10] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1.1,
   2.5,
   4.5};
   Double_t _fehy3001[10] = {
   10.7,
   22.21,
   25.56,
   26.51,
   22.21,
   20.23,
   15.27,
   9.34,
   5.01,
   0.97};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,_fx3001,_fy3001,_felx3001,_fehx3001,_fely3001,_fehy3001);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","",100,0,22);
   Graph_Graph3001->SetMinimum(1);
   Graph_Graph3001->SetMaximum(1000);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}/d#it{p}_{T} [pb/(GeV/#it{c})]");
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("ape");
   
   Double_t _fx3002[15] = {
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20};
   Double_t _fy3002[15] = {
   190.888,
   128.3528,
   85.73814,
   56.74999,
   37.40601,
   25.97426,
   17.99054,
   12.35891,
   8.906895,
   6.366482,
   4.575253,
   3.29964,
   2.424002,
   1.852634,
   1.399687};
   Double_t _felx3002[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t _fely3002[15] = {
   34.53235,
   23.03414,
   18.70996,
   11.87148,
   8.199939,
   6.093834,
   4.382485,
   2.825989,
   2.145065,
   1.467874,
   1.090443,
   0.6878658,
   0.5215631,
   0.4332302,
   0.3162013};
   Double_t _fehx3002[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t _fehy3002[15] = {
   34.63286,
   28.93167,
   21.48944,
   14.54504,
   10.14171,
   6.808065,
   4.372032,
   3.670578,
   1.903652,
   1.453358,
   1.362102,
   1.001944,
   0.7552292,
   0.5473597,
   0.3729871};
   grae = new TGraphAsymmErrors(15,_fx3002,_fy3002,_felx3002,_fehx3002,_fely3002,_fehy3002);
   grae->SetName("");
   grae->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0.6, 0.6, 0, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","",100,4,22);
   Graph_Graph3002->SetMinimum(0.9751373);
   Graph_Graph3002->SetMaximum(247.9646);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("e3");
   
   Double_t _fx3003[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.9,
   10.5,
   15.5};
   Double_t _fy3003[10] = {
   110.85,
   265.23,
   314.39,
   325.25,
   268.75,
   233.75,
   162.17,
   98.3,
   42.61,
   6.92};
   Double_t _felx3003[10] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.9,
   1.5,
   2.5};
   Double_t _fely3003[10] = {
   10.7,
   22.21,
   25.56,
   26.51,
   22.21,
   20.23,
   15.27,
   9.34,
   5.01,
   0.97};
   Double_t _fehx3003[10] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1.1,
   2.5,
   4.5};
   Double_t _fehy3003[10] = {
   10.7,
   22.21,
   25.56,
   26.51,
   22.21,
   20.23,
   15.27,
   9.34,
   5.01,
   0.97};
   grae = new TGraphAsymmErrors(10,_fx3003,_fy3003,_felx3003,_fehx3003,_fely3003,_fehy3003);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30013003 = new TH1F("Graph_Graph_Graph30013003","",100,0,22);
   Graph_Graph_Graph30013003->SetMinimum(1);
   Graph_Graph_Graph30013003->SetMaximum(1000);
   Graph_Graph_Graph30013003->SetDirectory(0);
   Graph_Graph_Graph30013003->SetStats(0);
   Graph_Graph_Graph30013003->SetLineWidth(2);
   Graph_Graph_Graph30013003->SetMarkerStyle(20);
   Graph_Graph_Graph30013003->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_Graph30013003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30013003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30013003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30013003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013003->GetYaxis()->SetTitle("#it{B} #times d#it{#sigma}/d#it{p}_{T} [pb/(GeV/#it{c})]");
   Graph_Graph_Graph30013003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30013003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30013003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30013003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30013003);
   
   grae->Draw(",pe");
   
   TLegend *leg = new TLegend(0.6,0.67,0.85,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","LHCb","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","NRQCD","f");

   ci = 1179;
   color = new TColor(ci, 0.6, 0.6, 0, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb, #it{#varUpsilon}(1#it{S})");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.8,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/Fig5.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void CS1D()
{
//=========Macro generated from canvas: CS1D/CS1D
//=========  (Fri May 26 21:57:59 2023) by ROOT version 6.26/06
   TCanvas *CS1D = new TCanvas("CS1D", "CS1D",30,74,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   CS1D->Range(-2.644444,-1215.19,16.24444,6379.747);
   CS1D->SetFillColor(0);
   CS1D->SetBorderMode(0);
   CS1D->SetBorderSize(2);
   CS1D->SetTickx(1);
   CS1D->SetTicky(1);
   CS1D->SetLeftMargin(0.14);
   CS1D->SetRightMargin(0.05);
   CS1D->SetTopMargin(0.05);
   CS1D->SetBottomMargin(0.16);
   CS1D->SetFrameLineWidth(2);
   CS1D->SetFrameBorderMode(0);
   CS1D->SetFrameLineWidth(2);
   CS1D->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[14] = {
   1,
   2.76,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14};
   Double_t Graph0_fy1001[14] = {
   -2000,
   1111,
   -2000,
   -2000,
   2101,
   -2000,
   2462.7,
   3211,
   -2000,
   -2000,
   -2000,
   -2000,
   4687,
   -2000};
   Double_t Graph0_fex1001[14] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[14] = {
   -2000,
   61.5224,
   -2000,
   -2000,
   89.3,
   -2000,
   78.7778,
   91.0548,
   -2000,
   -2000,
   -2000,
   -2000,
   294.17,
   -2000};
   TGraphErrors *gre = new TGraphErrors(14,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10011001 = new TH1F("Graph_Graph_Graph10011001","",100,0,15.3);
   Graph_Graph_Graph10011001->SetMinimum(0);
   Graph_Graph_Graph10011001->SetMaximum(6000);
   Graph_Graph_Graph10011001->SetDirectory(0);
   Graph_Graph_Graph10011001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph10011001->SetLineColor(ci);
   Graph_Graph_Graph10011001->SetLineWidth(2);
   Graph_Graph_Graph10011001->SetMarkerStyle(20);
   Graph_Graph_Graph10011001->GetXaxis()->SetTitle("#it{#sqrt{s}} [TeV]");
   Graph_Graph_Graph10011001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10011001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10011001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10011001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10011001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011001->GetYaxis()->SetTitle("#it{B} #times #it{#sigma} of #it{#varUpsilon} [pb]");
   Graph_Graph_Graph10011001->GetYaxis()->SetNdivisions(503);
   Graph_Graph_Graph10011001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10011001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10011001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10011001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10011001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10011001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10011001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10011001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10011001);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1002[14] = {
   1,
   2.76,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14};
   Double_t Graph1_fy1002[14] = {
   -2000,
   264,
   -2000,
   -2000,
   526,
   -2000,
   613.9,
   807.1,
   -2000,
   -2000,
   -2000,
   -2000,
   1134,
   -2000};
   Double_t Graph1_fex1002[14] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fey1002[14] = {
   -2000,
   25.4951,
   -2000,
   -2000,
   29,
   -2000,
   19.6919,
   23.7609,
   -2000,
   -2000,
   -2000,
   -2000,
   71.2531,
   -2000};
   gre = new TGraphErrors(14,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10021002 = new TH1F("Graph_Graph_Graph10021002","Graph",100,0,15.3);
   Graph_Graph_Graph10021002->SetMinimum(0);
   Graph_Graph_Graph10021002->SetMaximum(6000);
   Graph_Graph_Graph10021002->SetDirectory(0);
   Graph_Graph_Graph10021002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph10021002->SetLineColor(ci);
   Graph_Graph_Graph10021002->SetLineWidth(2);
   Graph_Graph_Graph10021002->SetMarkerStyle(20);
   Graph_Graph_Graph10021002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10021002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10021002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10021002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10021002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10021002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10021002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10021002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10021002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10021002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10021002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10021002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10021002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10021002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10021002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10021002);
   
   gre->Draw(" p");
   
   Double_t Graph2_fx1003[14] = {
   1,
   2.76,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14};
   Double_t Graph2_fy1003[14] = {
   -2000,
   159,
   -2000,
   -2000,
   242,
   -2000,
   299.9,
   373.4,
   -2000,
   -2000,
   -2000,
   -2000,
   561,
   -2000};
   Double_t Graph2_fex1003[14] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fey1003[14] = {
   -2000,
   21.1896,
   -2000,
   -2000,
   18.9,
   -2000,
   9.6026,
   11.0766,
   -2000,
   -2000,
   -2000,
   -2000,
   36.2215,
   -2000};
   gre = new TGraphErrors(14,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10031003 = new TH1F("Graph_Graph_Graph10031003","Graph",100,0,15.3);
   Graph_Graph_Graph10031003->SetMinimum(0);
   Graph_Graph_Graph10031003->SetMaximum(6000);
   Graph_Graph_Graph10031003->SetDirectory(0);
   Graph_Graph_Graph10031003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph10031003->SetLineColor(ci);
   Graph_Graph_Graph10031003->SetLineWidth(2);
   Graph_Graph_Graph10031003->SetMarkerStyle(20);
   Graph_Graph_Graph10031003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10031003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10031003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10031003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10031003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10031003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10031003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10031003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10031003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10031003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10031003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10031003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10031003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10031003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10031003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10031003);
   
   gre->Draw(" p");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.18,0.55,0.35,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{#varUpsilon}(1#it{S})","ple");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{#varUpsilon}(2#it{S})","ple");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{#varUpsilon}(3#it{S})","ple");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   CS1D->Modified();
   CS1D->cd();
   CS1D->SetSelected(CS1D);
}


==> figs/Fig6a.C <==
void Ratio_state_Bin_2015_pt()
{
//=========Macro generated from canvas: canvas_pt/canvas_pt
//=========  (Thu Dec 22 09:27:32 2022) by ROOT version 6.18/04
   TCanvas *canvas_pt = new TCanvas("canvas_pt", "canvas_pt",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_pt->SetHighLightColor(2);
   canvas_pt->Range(-3.45679,-0.1417721,21.23457,0.7443038);
   canvas_pt->SetFillColor(0);
   canvas_pt->SetBorderMode(0);
   canvas_pt->SetBorderSize(2);
   canvas_pt->SetTickx(1);
   canvas_pt->SetTicky(1);
   canvas_pt->SetLeftMargin(0.14);
   canvas_pt->SetRightMargin(0.05);
   canvas_pt->SetTopMargin(0.05);
   canvas_pt->SetBottomMargin(0.16);
   canvas_pt->SetFrameLineWidth(2);
   canvas_pt->SetFrameBorderMode(0);
   canvas_pt->SetFrameLineWidth(2);
   canvas_pt->SetFrameBorderMode(0);
   Double_t xAxis31[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *ratio_21_pt__31 = new TH1D("ratio_21_pt__31","ratio_21_pt",10, xAxis31);
   ratio_21_pt__31->SetBinContent(1,0.2941896);
   ratio_21_pt__31->SetBinContent(2,0.2379108);
   ratio_21_pt__31->SetBinContent(3,0.2114115);
   ratio_21_pt__31->SetBinContent(4,0.2191304);
   ratio_21_pt__31->SetBinContent(5,0.2334431);
   ratio_21_pt__31->SetBinContent(6,0.2277945);
   ratio_21_pt__31->SetBinContent(7,0.2819358);
   ratio_21_pt__31->SetBinContent(8,0.2627554);
   ratio_21_pt__31->SetBinContent(9,0.3300019);
   ratio_21_pt__31->SetBinContent(10,0.4419622);
   ratio_21_pt__31->SetBinError(1,0.04822689);
   ratio_21_pt__31->SetBinError(2,0.02821592);
   ratio_21_pt__31->SetBinError(3,0.02489864);
   ratio_21_pt__31->SetBinError(4,0.02551531);
   ratio_21_pt__31->SetBinError(5,0.02853608);
   ratio_21_pt__31->SetBinError(6,0.03035164);
   ratio_21_pt__31->SetBinError(7,0.0402027);
   ratio_21_pt__31->SetBinError(8,0.03878506);
   ratio_21_pt__31->SetBinError(9,0.04729055);
   ratio_21_pt__31->SetBinError(10,0.09950867);
   ratio_21_pt__31->SetMinimum(0);
   ratio_21_pt__31->SetMaximum(0.7);
   ratio_21_pt__31->SetEntries(10);
   ratio_21_pt__31->SetLineWidth(2);
   ratio_21_pt__31->SetMarkerStyle(20);
   ratio_21_pt__31->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   ratio_21_pt__31->GetXaxis()->SetNdivisions(505);
   ratio_21_pt__31->GetXaxis()->SetLabelFont(132);
   ratio_21_pt__31->GetXaxis()->SetLabelOffset(0.01);
   ratio_21_pt__31->GetXaxis()->SetLabelSize(0.06);
   ratio_21_pt__31->GetXaxis()->SetTitleSize(0.072);
   ratio_21_pt__31->GetXaxis()->SetTitleOffset(0.95);
   ratio_21_pt__31->GetXaxis()->SetTitleFont(132);
   ratio_21_pt__31->GetYaxis()->SetTitle("#font[12]{R}_{iS/1S}");
   ratio_21_pt__31->GetYaxis()->SetLabelFont(132);
   ratio_21_pt__31->GetYaxis()->SetLabelOffset(0.01);
   ratio_21_pt__31->GetYaxis()->SetLabelSize(0.06);
   ratio_21_pt__31->GetYaxis()->SetTitleSize(0.072);
   ratio_21_pt__31->GetYaxis()->SetTitleOffset(0.95);
   ratio_21_pt__31->GetYaxis()->SetTitleFont(132);
   ratio_21_pt__31->GetZaxis()->SetLabelFont(132);
   ratio_21_pt__31->GetZaxis()->SetLabelSize(0.06);
   ratio_21_pt__31->GetZaxis()->SetTitleSize(0.072);
   ratio_21_pt__31->GetZaxis()->SetTitleOffset(1.2);
   ratio_21_pt__31->GetZaxis()->SetTitleFont(132);
   ratio_21_pt__31->Draw("");
   Double_t xAxis32[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *ratio_31_pt__32 = new TH1D("ratio_31_pt__32","ratio_31_pt",10, xAxis32);
   ratio_31_pt__32->SetBinContent(1,0.08154641);
   ratio_31_pt__32->SetBinContent(2,0.07971323);
   ratio_31_pt__32->SetBinContent(3,0.09124367);
   ratio_31_pt__32->SetBinContent(4,0.09714385);
   ratio_31_pt__32->SetBinContent(5,0.1273519);
   ratio_31_pt__32->SetBinContent(6,0.09930139);
   ratio_31_pt__32->SetBinContent(7,0.1369475);
   ratio_31_pt__32->SetBinContent(8,0.1177452);
   ratio_31_pt__32->SetBinContent(9,0.2010272);
   ratio_31_pt__32->SetBinContent(10,0.2919671);
   ratio_31_pt__32->SetBinError(1,0.02785528);
   ratio_31_pt__32->SetBinError(2,0.01897662);
   ratio_31_pt__32->SetBinError(3,0.01813791);
   ratio_31_pt__32->SetBinError(4,0.01785369);
   ratio_31_pt__32->SetBinError(5,0.02100678);
   ratio_31_pt__32->SetBinError(6,0.02210374);
   ratio_31_pt__32->SetBinError(7,0.02877383);
   ratio_31_pt__32->SetBinError(8,0.03320891);
   ratio_31_pt__32->SetBinError(9,0.03534271);
   ratio_31_pt__32->SetBinError(10,0.08138511);
   ratio_31_pt__32->SetEntries(10);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   ratio_31_pt__32->SetLineColor(ci);
   ratio_31_pt__32->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   ratio_31_pt__32->SetMarkerColor(ci);
   ratio_31_pt__32->SetMarkerStyle(21);
   ratio_31_pt__32->GetXaxis()->SetNdivisions(505);
   ratio_31_pt__32->GetXaxis()->SetLabelFont(132);
   ratio_31_pt__32->GetXaxis()->SetLabelOffset(0.01);
   ratio_31_pt__32->GetXaxis()->SetLabelSize(0.06);
   ratio_31_pt__32->GetXaxis()->SetTitleSize(0.072);
   ratio_31_pt__32->GetXaxis()->SetTitleOffset(0.95);
   ratio_31_pt__32->GetXaxis()->SetTitleFont(132);
   ratio_31_pt__32->GetYaxis()->SetLabelFont(132);
   ratio_31_pt__32->GetYaxis()->SetLabelOffset(0.01);
   ratio_31_pt__32->GetYaxis()->SetLabelSize(0.06);
   ratio_31_pt__32->GetYaxis()->SetTitleSize(0.072);
   ratio_31_pt__32->GetYaxis()->SetTitleOffset(0.95);
   ratio_31_pt__32->GetYaxis()->SetTitleFont(132);
   ratio_31_pt__32->GetZaxis()->SetLabelFont(132);
   ratio_31_pt__32->GetZaxis()->SetLabelSize(0.06);
   ratio_31_pt__32->GetZaxis()->SetTitleSize(0.072);
   ratio_31_pt__32->GetZaxis()->SetTitleOffset(1.2);
   ratio_31_pt__32->GetZaxis()->SetTitleFont(132);
   ratio_31_pt__32->Draw("same");
   
   TLegend *leg = new TLegend(0.25,0.6,0.45,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("ratio_21_pt","#it{#varUpsilon}(2#font[12]{S})/#it{#varUpsilon}(1#font[12]{S})","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ratio_31_pt","#it{#varUpsilon}(3#font[12]{S})/#it{#varUpsilon}(1#font[12]{S})","lpe");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"2.0 < #it{y} < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"2.0 < #it{y} < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"2.0 < #it{y} < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"2.0 < #it{y} < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_pt->Modified();
   canvas_pt->cd();
   canvas_pt->SetSelected(canvas_pt);
}


==> figs/Fig6b.C <==
void Ratio_state_Bin_2015_y()
{
//=========Macro generated from canvas: canvas_y/canvas_y
//=========  (Mon Nov 14 15:52:26 2022) by ROOT version 6.18/04
   TCanvas *canvas_y = new TCanvas("canvas_y", "canvas_y",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_y->SetHighLightColor(2);
   canvas_y->Range(1.567901,-0.1417721,4.654321,0.7443038);
   canvas_y->SetFillColor(0);
   canvas_y->SetBorderMode(0);
   canvas_y->SetBorderSize(2);
   canvas_y->SetTickx(1);
   canvas_y->SetTicky(1);
   canvas_y->SetLeftMargin(0.14);
   canvas_y->SetRightMargin(0.05);
   canvas_y->SetTopMargin(0.05);
   canvas_y->SetBottomMargin(0.16);
   canvas_y->SetFrameLineWidth(2);
   canvas_y->SetFrameBorderMode(0);
   canvas_y->SetFrameLineWidth(2);
   canvas_y->SetFrameBorderMode(0);
   Double_t xAxis35[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *ratio_21_y__35 = new TH1D("ratio_21_y__35","ratio_21_y",5, xAxis35);
   ratio_21_y__35->SetBinContent(1,0.296728);
   ratio_21_y__35->SetBinContent(2,0.2233277);
   ratio_21_y__35->SetBinContent(3,0.276648);
   ratio_21_y__35->SetBinContent(4,0.2263756);
   ratio_21_y__35->SetBinContent(5,0.1569778);
   ratio_21_y__35->SetBinError(1,0.02584632);
   ratio_21_y__35->SetBinError(2,0.01607608);
   ratio_21_y__35->SetBinError(3,0.01898145);
   ratio_21_y__35->SetBinError(4,0.02353855);
   ratio_21_y__35->SetBinError(5,0.03439411);
   ratio_21_y__35->SetMinimum(0);
   ratio_21_y__35->SetMaximum(0.7);
   ratio_21_y__35->SetEntries(5);
   ratio_21_y__35->SetLineWidth(2);
   ratio_21_y__35->SetMarkerStyle(20);
   ratio_21_y__35->GetXaxis()->SetTitle("#font[12]{y}");
   ratio_21_y__35->GetXaxis()->SetNdivisions(505);
   ratio_21_y__35->GetXaxis()->SetLabelFont(132);
   ratio_21_y__35->GetXaxis()->SetLabelOffset(0.01);
   ratio_21_y__35->GetXaxis()->SetLabelSize(0.06);
   ratio_21_y__35->GetXaxis()->SetTitleSize(0.072);
   ratio_21_y__35->GetXaxis()->SetTitleOffset(0.95);
   ratio_21_y__35->GetXaxis()->SetTitleFont(132);
   ratio_21_y__35->GetYaxis()->SetTitle("#font[12]{R}_{iS/1S}");
   ratio_21_y__35->GetYaxis()->SetLabelFont(132);
   ratio_21_y__35->GetYaxis()->SetLabelOffset(0.01);
   ratio_21_y__35->GetYaxis()->SetLabelSize(0.06);
   ratio_21_y__35->GetYaxis()->SetTitleSize(0.072);
   ratio_21_y__35->GetYaxis()->SetTitleOffset(0.95);
   ratio_21_y__35->GetYaxis()->SetTitleFont(132);
   ratio_21_y__35->GetZaxis()->SetLabelFont(132);
   ratio_21_y__35->GetZaxis()->SetLabelSize(0.06);
   ratio_21_y__35->GetZaxis()->SetTitleSize(0.072);
   ratio_21_y__35->GetZaxis()->SetTitleOffset(1.2);
   ratio_21_y__35->GetZaxis()->SetTitleFont(132);
   ratio_21_y__35->Draw("");
   Double_t xAxis36[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *ratio_31_y__36 = new TH1D("ratio_31_y__36","ratio_31_y",5, xAxis36);
   ratio_31_y__36->SetBinContent(1,0.106562);
   ratio_31_y__36->SetBinContent(2,0.1097757);
   ratio_31_y__36->SetBinContent(3,0.1415105);
   ratio_31_y__36->SetBinContent(4,0.113869);
   ratio_31_y__36->SetBinContent(5,0.09645916);
   ratio_31_y__36->SetBinError(1,0.01816671);
   ratio_31_y__36->SetBinError(2,0.01248372);
   ratio_31_y__36->SetBinError(3,0.01481298);
   ratio_31_y__36->SetBinError(4,0.01944382);
   ratio_31_y__36->SetBinError(5,0.0301156);
   ratio_31_y__36->SetEntries(5);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   ratio_31_y__36->SetLineColor(ci);
   ratio_31_y__36->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   ratio_31_y__36->SetMarkerColor(ci);
   ratio_31_y__36->SetMarkerStyle(21);
   ratio_31_y__36->GetXaxis()->SetNdivisions(505);
   ratio_31_y__36->GetXaxis()->SetLabelFont(132);
   ratio_31_y__36->GetXaxis()->SetLabelOffset(0.01);
   ratio_31_y__36->GetXaxis()->SetLabelSize(0.06);
   ratio_31_y__36->GetXaxis()->SetTitleSize(0.072);
   ratio_31_y__36->GetXaxis()->SetTitleOffset(0.95);
   ratio_31_y__36->GetXaxis()->SetTitleFont(132);
   ratio_31_y__36->GetYaxis()->SetLabelFont(132);
   ratio_31_y__36->GetYaxis()->SetLabelOffset(0.01);
   ratio_31_y__36->GetYaxis()->SetLabelSize(0.06);
   ratio_31_y__36->GetYaxis()->SetTitleSize(0.072);
   ratio_31_y__36->GetYaxis()->SetTitleOffset(0.95);
   ratio_31_y__36->GetYaxis()->SetTitleFont(132);
   ratio_31_y__36->GetZaxis()->SetLabelFont(132);
   ratio_31_y__36->GetZaxis()->SetLabelSize(0.06);
   ratio_31_y__36->GetZaxis()->SetTitleSize(0.072);
   ratio_31_y__36->GetZaxis()->SetTitleOffset(1.2);
   ratio_31_y__36->GetZaxis()->SetTitleFont(132);
   ratio_31_y__36->Draw("same");
   
   TLegend *leg = new TLegend(0.25,0.6,0.45,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("ratio_21_y","#it{#varUpsilon}(2#font[12]{S})/#it{#varUpsilon}(1#font[12]{S})","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ratio_31_y","#it{#varUpsilon}(3#font[12]{S})/#it{#varUpsilon}(1#font[12]{S})","lpe");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.81,"#sqrt{#font[12]{s}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.76,"#font[12]{p}_{T} < 20 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_y->Modified();
   canvas_y->cd();
   canvas_y->SetSelected(canvas_y);
}


==> figs/Fig7a.C <==
void Ratio_nE_pt()
{
//=========Macro generated from canvas: c0/c0
//=========  (Mon Sep  5 16:13:56 2022) by ROOT version 6.18/04
   TCanvas *c0 = new TCanvas("c0", "c0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->Range(-3.45679,-1.417721,21.23457,7.443038);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hpt3__1 = new TH1D("hpt3__1","hpt3",10, xAxis1);
   hpt3__1->SetBinContent(1,1.846425);
   hpt3__1->SetBinContent(2,2.004957);
   hpt3__1->SetBinContent(3,2.027486);
   hpt3__1->SetBinContent(4,2.029083);
   hpt3__1->SetBinContent(5,1.854163);
   hpt3__1->SetBinContent(6,2.643068);
   hpt3__1->SetBinContent(7,2.375382);
   hpt3__1->SetBinContent(8,3.646124);
   hpt3__1->SetBinContent(9,2.717173);
   hpt3__1->SetBinContent(10,3.614995);
   hpt3__1->SetBinError(1,0.6250884);
   hpt3__1->SetBinError(2,0.4772799);
   hpt3__1->SetBinError(3,0.4064306);
   hpt3__1->SetBinError(4,0.376436);
   hpt3__1->SetBinError(5,0.3061995);
   hpt3__1->SetBinError(6,0.5882703);
   hpt3__1->SetBinError(7,0.4801192);
   hpt3__1->SetBinError(8,1.029045);
   hpt3__1->SetBinError(9,0.4835127);
   hpt3__1->SetBinError(10,0.9450473);
   hpt3__1->SetMinimum(0);
   hpt3__1->SetMaximum(7);
   hpt3__1->SetEntries(10);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   hpt3__1->SetLineColor(ci);
   hpt3__1->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   hpt3__1->SetMarkerColor(ci);
   hpt3__1->SetMarkerStyle(20);
   hpt3__1->GetXaxis()->SetTitle("#font[12]{p}_{T}[GeV/#font[12]{c}]");
   hpt3__1->GetXaxis()->SetNdivisions(505);
   hpt3__1->GetXaxis()->SetLabelFont(132);
   hpt3__1->GetXaxis()->SetLabelOffset(0.01);
   hpt3__1->GetXaxis()->SetLabelSize(0.06);
   hpt3__1->GetXaxis()->SetTitleSize(0.072);
   hpt3__1->GetXaxis()->SetTitleOffset(0.95);
   hpt3__1->GetXaxis()->SetTitleFont(132);
   hpt3__1->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hpt3__1->GetYaxis()->SetLabelFont(132);
   hpt3__1->GetYaxis()->SetLabelOffset(0.01);
   hpt3__1->GetYaxis()->SetLabelSize(0.06);
   hpt3__1->GetYaxis()->SetTitleSize(0.072);
   hpt3__1->GetYaxis()->SetTitleOffset(0.95);
   hpt3__1->GetYaxis()->SetTitleFont(132);
   hpt3__1->GetZaxis()->SetLabelFont(132);
   hpt3__1->GetZaxis()->SetLabelSize(0.06);
   hpt3__1->GetZaxis()->SetTitleSize(0.072);
   hpt3__1->GetZaxis()->SetTitleOffset(1.2);
   hpt3__1->GetZaxis()->SetTitleFont(132);
   hpt3__1->Draw(" e");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hpt2__2 = new TH1D("hpt2__2","hpt2",10, xAxis2);
   hpt2__2->SetBinContent(1,1.17051);
   hpt2__2->SetBinContent(2,1.591237);
   hpt2__2->SetBinContent(3,1.958327);
   hpt2__2->SetBinContent(4,1.999128);
   hpt2__2->SetBinContent(5,2.192465);
   hpt2__2->SetBinContent(6,2.300605);
   hpt2__2->SetBinContent(7,2.240611);
   hpt2__2->SetBinContent(8,3.038574);
   hpt2__2->SetBinContent(9,2.868905);
   hpt2__2->SetBinContent(10,3.755566);
   hpt2__2->SetBinError(1,0.1750695);
   hpt2__2->SetBinError(2,0.1797118);
   hpt2__2->SetBinError(3,0.2239374);
   hpt2__2->SetBinError(4,0.2276777);
   hpt2__2->SetBinError(5,0.2615844);
   hpt2__2->SetBinError(6,0.2922517);
   hpt2__2->SetBinError(7,0.3064054);
   hpt2__2->SetBinError(8,0.42557);
   hpt2__2->SetBinError(9,0.364005);
   hpt2__2->SetBinError(10,0.7386088);
   hpt2__2->SetEntries(10);

   ci = TColor::GetColor("#0000ff");
   hpt2__2->SetLineColor(ci);
   hpt2__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hpt2__2->SetMarkerColor(ci);
   hpt2__2->SetMarkerStyle(20);
   hpt2__2->GetXaxis()->SetNdivisions(505);
   hpt2__2->GetXaxis()->SetLabelFont(132);
   hpt2__2->GetXaxis()->SetLabelOffset(0.01);
   hpt2__2->GetXaxis()->SetLabelSize(0.06);
   hpt2__2->GetXaxis()->SetTitleSize(0.072);
   hpt2__2->GetXaxis()->SetTitleOffset(0.95);
   hpt2__2->GetXaxis()->SetTitleFont(132);
   hpt2__2->GetYaxis()->SetLabelFont(132);
   hpt2__2->GetYaxis()->SetLabelOffset(0.01);
   hpt2__2->GetYaxis()->SetLabelSize(0.06);
   hpt2__2->GetYaxis()->SetTitleSize(0.072);
   hpt2__2->GetYaxis()->SetTitleOffset(0.95);
   hpt2__2->GetYaxis()->SetTitleFont(132);
   hpt2__2->GetZaxis()->SetLabelFont(132);
   hpt2__2->GetZaxis()->SetLabelSize(0.06);
   hpt2__2->GetZaxis()->SetTitleSize(0.072);
   hpt2__2->GetZaxis()->SetTitleOffset(1.2);
   hpt2__2->GetZaxis()->SetTitleFont(132);
   hpt2__2->Draw("same e");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 9, 13, 20}; 
   
   TH1D *hpt1__3 = new TH1D("hpt1__3","hpt1",10, xAxis3);
   hpt1__3->SetBinContent(1,1.744854);
   hpt1__3->SetBinContent(2,1.865415);
   hpt1__3->SetBinContent(3,2.040228);
   hpt1__3->SetBinContent(4,2.031361);
   hpt1__3->SetBinContent(5,2.248976);
   hpt1__3->SetBinContent(6,2.161929);
   hpt1__3->SetBinContent(7,2.439502);
   hpt1__3->SetBinContent(8,2.875995);
   hpt1__3->SetBinContent(9,2.992274);
   hpt1__3->SetBinContent(10,4.317263);
   hpt1__3->SetBinError(1,0.1376415);
   hpt1__3->SetBinError(2,0.1167222);
   hpt1__3->SetBinError(3,0.1224384);
   hpt1__3->SetBinError(4,0.1228774);
   hpt1__3->SetBinError(5,0.1411318);
   hpt1__3->SetBinError(6,0.1421591);
   hpt1__3->SetBinError(7,0.1838428);
   hpt1__3->SetBinError(8,0.2043938);
   hpt1__3->SetBinError(9,0.2526586);
   hpt1__3->SetBinError(10,0.5335943);
   hpt1__3->SetEntries(10);
   hpt1__3->SetLineWidth(2);
   hpt1__3->SetMarkerStyle(20);
   hpt1__3->GetXaxis()->SetNdivisions(505);
   hpt1__3->GetXaxis()->SetLabelFont(132);
   hpt1__3->GetXaxis()->SetLabelOffset(0.01);
   hpt1__3->GetXaxis()->SetLabelSize(0.06);
   hpt1__3->GetXaxis()->SetTitleSize(0.072);
   hpt1__3->GetXaxis()->SetTitleOffset(0.95);
   hpt1__3->GetXaxis()->SetTitleFont(132);
   hpt1__3->GetYaxis()->SetLabelFont(132);
   hpt1__3->GetYaxis()->SetLabelOffset(0.01);
   hpt1__3->GetYaxis()->SetLabelSize(0.06);
   hpt1__3->GetYaxis()->SetTitleSize(0.072);
   hpt1__3->GetYaxis()->SetTitleOffset(0.95);
   hpt1__3->GetYaxis()->SetTitleFont(132);
   hpt1__3->GetZaxis()->SetLabelFont(132);
   hpt1__3->GetZaxis()->SetLabelSize(0.06);
   hpt1__3->GetZaxis()->SetTitleSize(0.072);
   hpt1__3->GetZaxis()->SetTitleOffset(1.2);
   hpt1__3->GetZaxis()->SetTitleFont(132);
   hpt1__3->Draw("same e");
   
   TLegend *leg = new TLegend(0.21,0.6,0.38,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hpt1","#it{#varUpsilon}(1#it{S})","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hpt2","#it{#varUpsilon}(2#it{S})","lep");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hpt3","#it{#varUpsilon}(3#it{S})","lep");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.21,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.83,"#font[12]{#sqrt{#font[12]{s}}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.78,"2.0 < #it{y} < 4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig7b.C <==
void Ratio_nE_y()
{
//=========Macro generated from canvas: c2/c2
//=========  (Mon Sep  5 16:13:56 2022) by ROOT version 6.18/04
   TCanvas *c2 = new TCanvas("c2", "c2",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(1.567901,-1.417721,4.654321,7.443038);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   Double_t xAxis4[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hy3__4 = new TH1D("hy3__4","hy3",5, xAxis4);
   hy3__4->SetBinContent(1,2.493902);
   hy3__4->SetBinContent(2,2.319856);
   hy3__4->SetBinContent(3,1.892341);
   hy3__4->SetBinContent(4,2.780174);
   hy3__4->SetBinContent(5,3.938155);
   hy3__4->SetBinError(1,0.4182491);
   hy3__4->SetBinError(2,0.2633041);
   hy3__4->SetBinError(3,0.1971436);
   hy3__4->SetBinError(4,0.4697402);
   hy3__4->SetBinError(5,1.214843);
   hy3__4->SetMinimum(0);
   hy3__4->SetMaximum(7);
   hy3__4->SetEntries(5);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   hy3__4->SetLineColor(ci);
   hy3__4->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   hy3__4->SetMarkerColor(ci);
   hy3__4->SetMarkerStyle(20);
   hy3__4->GetXaxis()->SetTitle("#font[12]{y}");
   hy3__4->GetXaxis()->SetNdivisions(505);
   hy3__4->GetXaxis()->SetLabelFont(132);
   hy3__4->GetXaxis()->SetLabelOffset(0.01);
   hy3__4->GetXaxis()->SetLabelSize(0.06);
   hy3__4->GetXaxis()->SetTitleSize(0.072);
   hy3__4->GetXaxis()->SetTitleOffset(0.95);
   hy3__4->GetXaxis()->SetTitleFont(132);
   hy3__4->GetYaxis()->SetTitle("#it{#sigma}_{13 TeV}/#it{#sigma}_{5 TeV}");
   hy3__4->GetYaxis()->SetLabelFont(132);
   hy3__4->GetYaxis()->SetLabelOffset(0.01);
   hy3__4->GetYaxis()->SetLabelSize(0.06);
   hy3__4->GetYaxis()->SetTitleSize(0.072);
   hy3__4->GetYaxis()->SetTitleOffset(0.95);
   hy3__4->GetYaxis()->SetTitleFont(132);
   hy3__4->GetZaxis()->SetLabelFont(132);
   hy3__4->GetZaxis()->SetLabelSize(0.06);
   hy3__4->GetZaxis()->SetTitleSize(0.072);
   hy3__4->GetZaxis()->SetTitleOffset(1.2);
   hy3__4->GetZaxis()->SetTitleFont(132);
   hy3__4->Draw(" e");
   Double_t xAxis5[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hy2__5 = new TH1D("hy2__5","hy2",5, xAxis5);
   hy2__5->SetBinContent(1,1.792163);
   hy2__5->SetBinContent(2,2.234251);
   hy2__5->SetBinContent(3,1.936013);
   hy2__5->SetBinContent(4,2.855115);
   hy2__5->SetBinContent(5,4.800089);
   hy2__5->SetBinError(1,0.147914);
   hy2__5->SetBinError(2,0.1582185);
   hy2__5->SetBinError(3,0.1297341);
   hy2__5->SetBinError(4,0.2864312);
   hy2__5->SetBinError(5,1.008266);
   hy2__5->SetEntries(5);

   ci = TColor::GetColor("#0000ff");
   hy2__5->SetLineColor(ci);
   hy2__5->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hy2__5->SetMarkerColor(ci);
   hy2__5->SetMarkerStyle(20);
   hy2__5->GetXaxis()->SetNdivisions(505);
   hy2__5->GetXaxis()->SetLabelFont(132);
   hy2__5->GetXaxis()->SetLabelOffset(0.01);
   hy2__5->GetXaxis()->SetLabelSize(0.06);
   hy2__5->GetXaxis()->SetTitleSize(0.072);
   hy2__5->GetXaxis()->SetTitleOffset(0.95);
   hy2__5->GetXaxis()->SetTitleFont(132);
   hy2__5->GetYaxis()->SetLabelFont(132);
   hy2__5->GetYaxis()->SetLabelOffset(0.01);
   hy2__5->GetYaxis()->SetLabelSize(0.06);
   hy2__5->GetYaxis()->SetTitleSize(0.072);
   hy2__5->GetYaxis()->SetTitleOffset(0.95);
   hy2__5->GetYaxis()->SetTitleFont(132);
   hy2__5->GetZaxis()->SetLabelFont(132);
   hy2__5->GetZaxis()->SetLabelSize(0.06);
   hy2__5->GetZaxis()->SetTitleSize(0.072);
   hy2__5->GetZaxis()->SetTitleOffset(1.2);
   hy2__5->GetZaxis()->SetTitleFont(132);
   hy2__5->Draw("same e");
   Double_t xAxis6[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hy1__6 = new TH1D("hy1__6","hy1",5, xAxis6);
   hy1__6->SetBinContent(1,2.134339);
   hy1__6->SetBinContent(2,2.038809);
   hy1__6->SetBinContent(3,2.19126);
   hy1__6->SetBinContent(4,2.658754);
   hy1__6->SetBinContent(5,3.105512);
   hy1__6->SetBinError(1,0.09579137);
   hy1__6->SetBinError(2,0.07096979);
   hy1__6->SetBinError(3,0.08109536);
   hy1__6->SetBinError(4,0.122359);
   hy1__6->SetBinError(5,0.2105815);
   hy1__6->SetEntries(5);
   hy1__6->SetLineWidth(2);
   hy1__6->SetMarkerStyle(20);
   hy1__6->GetXaxis()->SetNdivisions(505);
   hy1__6->GetXaxis()->SetLabelFont(132);
   hy1__6->GetXaxis()->SetLabelOffset(0.01);
   hy1__6->GetXaxis()->SetLabelSize(0.06);
   hy1__6->GetXaxis()->SetTitleSize(0.072);
   hy1__6->GetXaxis()->SetTitleOffset(0.95);
   hy1__6->GetXaxis()->SetTitleFont(132);
   hy1__6->GetYaxis()->SetLabelFont(132);
   hy1__6->GetYaxis()->SetLabelOffset(0.01);
   hy1__6->GetYaxis()->SetLabelSize(0.06);
   hy1__6->GetYaxis()->SetTitleSize(0.072);
   hy1__6->GetYaxis()->SetTitleOffset(0.95);
   hy1__6->GetYaxis()->SetTitleFont(132);
   hy1__6->GetZaxis()->SetLabelFont(132);
   hy1__6->GetZaxis()->SetLabelSize(0.06);
   hy1__6->GetZaxis()->SetTitleSize(0.072);
   hy1__6->GetZaxis()->SetTitleOffset(1.2);
   hy1__6->GetZaxis()->SetTitleFont(132);
   hy1__6->Draw("same e");
   
   TLegend *leg = new TLegend(0.21,0.6,0.38,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hy1","#it{#varUpsilon}(1#it{S})","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hy2","#it{#varUpsilon}(2#it{S})","lep");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hy3","#it{#varUpsilon}(3#it{S})","lep");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.21,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.83,"#font[12]{#sqrt{#font[12]{s}}} = 5 TeV, 9.1 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.78,"#it{p}_{T} < 20 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig8.C <==
void Rppb_new()
{
//=========Macro generated from canvas: myC1/
//=========  (Wed Dec 21 16:48:09 2022) by ROOT version 6.18/04
   TCanvas *myC1 = new TCanvas("myC1", "",6,27,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC1->Range(-6.445783,-0.2922078,5.60241,1.655844);
   myC1->SetFillColor(0);
   myC1->SetBorderMode(0);
   myC1->SetBorderSize(2);
   myC1->SetTickx(1);
   myC1->SetTicky(1);
   myC1->SetLeftMargin(0.12);
   myC1->SetRightMargin(0.05);
   myC1->SetTopMargin(0.08);
   myC1->SetBottomMargin(0.15);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   
   Double_t _fx1001[2] = {
   3.25,
   -3.25};
   Double_t _fy1001[2] = {
   0.76,
   1.02};
   Double_t _fex1001[2] = {
   0.75,
   0.75};
   Double_t _fey1001[2] = {
   0.1,
   0.216};
   TGraphErrors *gre = new TGraphErrors(2,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph110011001 = new TH1F("Graph_Graph_Graph_Graph110011001","",100,-5,5);
   Graph_Graph_Graph_Graph110011001->SetMinimum(0);
   Graph_Graph_Graph_Graph110011001->SetMaximum(1.5);
   Graph_Graph_Graph_Graph110011001->SetDirectory(0);
   Graph_Graph_Graph_Graph110011001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph110011001->SetLineColor(ci);
   Graph_Graph_Graph_Graph110011001->SetLineWidth(3);
   Graph_Graph_Graph_Graph110011001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph110011001->SetMarkerSize(1.5);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph110011001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph110011001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph110011001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph110011001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph110011001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph110011001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph110011001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph110011001);
   
   gre->Draw("ap");
   TLine *line = new TLine(-5,1,5,1);
   line->SetLineColor(17);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t *dum = 0;
   TPolyLine *pline = new TPolyLine(40,dum,dum,"");
   pline->SetFillColor(4);
   pline->SetFillStyle(3445);
   pline->SetLineColor(4);
   pline->SetLineWidth(0);
   pline->SetPoint(0,-4.75,0.8545427);
   pline->SetPoint(1,-4.25,0.977888);
   pline->SetPoint(2,-3.75,1.04248);
   pline->SetPoint(3,-3.25,1.049053);
   pline->SetPoint(4,-2.75,1.037105);
   pline->SetPoint(5,-2.25,1.029729);
   pline->SetPoint(6,-1.75,0.99624);
   pline->SetPoint(7,-1.25,0.9696534);
   pline->SetPoint(8,-0.75,0.946341);
   pline->SetPoint(9,-0.25,0.9272107);
   pline->SetPoint(10,0.25,0.9108878);
   pline->SetPoint(11,0.75,0.8957243);
   pline->SetPoint(12,1.25,0.8826811);
   pline->SetPoint(13,1.75,0.8704827);
   pline->SetPoint(14,2.25,0.8661495);
   pline->SetPoint(15,2.75,0.8460247);
   pline->SetPoint(16,3.25,0.8420491);
   pline->SetPoint(17,3.75,0.8386397);
   pline->SetPoint(18,4.25,0.82055);
   pline->SetPoint(19,4.75,0.8305168);
   pline->SetPoint(20,4.75,0.9765368);
   pline->SetPoint(21,4.25,0.960248);
   pline->SetPoint(22,3.75,0.976366);
   pline->SetPoint(23,3.25,0.9781776);
   pline->SetPoint(24,2.75,0.9804354);
   pline->SetPoint(25,2.25,0.987253);
   pline->SetPoint(26,1.75,0.9898363);
   pline->SetPoint(27,1.25,0.994465);
   pline->SetPoint(28,0.75,0.9973894);
   pline->SetPoint(29,0.25,1.00521);
   pline->SetPoint(30,-0.25,1.011524);
   pline->SetPoint(31,-0.75,1.016571);
   pline->SetPoint(32,-1.25,1.029392);
   pline->SetPoint(33,-1.75,1.048856);
   pline->SetPoint(34,-2.25,1.093528);
   pline->SetPoint(35,-2.75,1.138344);
   pline->SetPoint(36,-3.25,1.178486);
   pline->SetPoint(37,-3.75,1.155063);
   pline->SetPoint(38,-4.25,1.072248);
   pline->SetPoint(39,-4.75,1.030528);
   pline->Draw("fsame");
   
   pline = new TPolyLine(40,dum,dum,"");
   pline->SetFillColor(3);
   pline->SetFillStyle(3454);
   pline->SetLineColor(3);
   pline->SetLineWidth(0);
   pline->SetPoint(0,-4.75,1.08302);
   pline->SetPoint(1,-4.25,1.16717);
   pline->SetPoint(2,-3.75,1.2078);
   pline->SetPoint(3,-3.25,1.21291);
   pline->SetPoint(4,-2.75,1.15077);
   pline->SetPoint(5,-2.25,1.0573);
   pline->SetPoint(6,-1.75,0.97151);
   pline->SetPoint(7,-1.25,0.90404);
   pline->SetPoint(8,-0.75,0.85153);
   pline->SetPoint(9,-0.25,0.80833);
   pline->SetPoint(10,0.25,0.77789);
   pline->SetPoint(11,0.75,0.74795);
   pline->SetPoint(12,1.25,0.72607);
   pline->SetPoint(13,1.75,0.70219);
   pline->SetPoint(14,2.25,0.68328);
   pline->SetPoint(15,2.75,0.66977);
   pline->SetPoint(16,3.25,0.64856);
   pline->SetPoint(17,3.75,0.6347);
   pline->SetPoint(18,4.25,0.62323);
   pline->SetPoint(19,4.75,0.60252);
   pline->SetPoint(20,4.75,0.89771);
   pline->SetPoint(21,4.25,0.89166);
   pline->SetPoint(22,3.75,0.90167);
   pline->SetPoint(23,3.25,0.90792);
   pline->SetPoint(24,2.75,0.91279);
   pline->SetPoint(25,2.25,0.9191);
   pline->SetPoint(26,1.75,0.92389);
   pline->SetPoint(27,1.25,0.93385);
   pline->SetPoint(28,0.75,0.94075);
   pline->SetPoint(29,0.25,0.95432);
   pline->SetPoint(30,-0.25,0.96276);
   pline->SetPoint(31,-0.75,0.97547);
   pline->SetPoint(32,-1.25,0.991);
   pline->SetPoint(33,-1.75,1.01394);
   pline->SetPoint(34,-2.25,1.03628);
   pline->SetPoint(35,-2.75,1.06815);
   pline->SetPoint(36,-3.25,1.07747);
   pline->SetPoint(37,-3.75,1.07858);
   pline->SetPoint(38,-4.25,1.03329);
   pline->SetPoint(39,-4.75,1.01261);
   pline->Draw("fsame");
   line = new TLine(-5,1,5,1);
   line->SetLineColor(17);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1[101] = {
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5};
   Double_t Graph0_fy1[101] = {
   1.264845,
   1.213513,
   1.173125,
   1.140669,
   1.114139,
   1.092148,
   1.073708,
   1.058095,
   1.044766,
   1.033308,
   1.023398,
   1.014782,
   1.007258,
   1.000662,
   0.9948657,
   0.9897816,
   0.9853134,
   0.9813806,
   0.9779147,
   0.9748579,
   0.9721605,
   0.9697802,
   0.96768,
   0.9658282,
   0.964197,
   0.9627624,
   0.9615031,
   0.9604006,
   0.9594385,
   0.9586024,
   0.9578794,
   0.9572583,
   0.956729,
   0.9558925,
   0.9546671,
   0.953476,
   0.9523145,
   0.9511785,
   0.9500639,
   0.9489672,
   0.9478848,
   0.9468134,
   0.94575,
   0.9446916,
   0.943635,
   0.9425777,
   0.9415165,
   0.9404488,
   0.9393717,
   0.9382823,
   0.9371774,
   0.9360541,
   0.934909,
   0.9337386,
   0.9325393,
   0.9313071,
   0.9300377,
   0.9287264,
   0.9273684,
   0.9259579,
   0.9244891,
   0.9229553,
   0.9213492,
   0.9196626,
   0.9178869,
   0.916012,
   0.9140271,
   0.9119201,
   0.9096778,
   0.9072852,
   0.9047261,
   0.9019821,
   0.8990332,
   0.8958572,
   0.8924294,
   0.8887226,
   0.8847067,
   0.8803486,
   0.8756119,
   0.8704564,
   0.8648381,
   0.8587089,
   0.8520162,
   0.8447025,
   0.8367058,
   0.8279586,
   0.8183886,
   0.8079178,
   0.7964635,
   0.7839378,
   0.7702482,
   0.7552982,
   0.7389883,
   0.7212167,
   0.7018808,
   0.680879,
   0.6581129,
   0.6334893,
   0.6069239,
   0.5783443,
   0.5476945};
   TGraph *graph = new TGraph(101,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(2);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(10);
   
   TH1F *Graph_Graph_Graph_Graph111 = new TH1F("Graph_Graph_Graph_Graph111","Graph",101,-5,5);
   Graph_Graph_Graph_Graph111->SetMinimum(0);
   Graph_Graph_Graph_Graph111->SetMaximum(1.5);
   Graph_Graph_Graph_Graph111->SetDirectory(0);
   Graph_Graph_Graph_Graph111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph111->SetLineColor(ci);
   Graph_Graph_Graph_Graph111->SetMarkerStyle(10);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph111->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph111->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph111->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph111);
   
   graph->Draw("l");
   
   Double_t Graph0_fx2[101] = {
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5};
   Double_t Graph0_fy2[101] = {
   1.154119,
   1.151331,
   1.147704,
   1.147707,
   1.150648,
   1.1518,
   1.151552,
   1.152263,
   1.155155,
   1.157568,
   1.159397,
   1.162695,
   1.163293,
   1.160841,
   1.155418,
   1.147345,
   1.137047,
   1.124981,
   1.111597,
   1.097312,
   1.081836,
   1.066415,
   1.051436,
   1.037093,
   1.023705,
   1.011368,
   0.9997051,
   0.988707,
   0.9783643,
   0.9685927,
   0.959464,
   0.9510104,
   0.9432132,
   0.93571,
   0.9283945,
   0.921635,
   0.9153978,
   0.9096469,
   0.9043747,
   0.8995276,
   0.8950286,
   0.8908436,
   0.8869432,
   0.8834319,
   0.8801046,
   0.8769084,
   0.8738256,
   0.8708893,
   0.8681258,
   0.8653817,
   0.8626498,
   0.8599317,
   0.8572756,
   0.8546424,
   0.8520079,
   0.8493774,
   0.8467635,
   0.8442428,
   0.8416968,
   0.8391237,
   0.8365257,
   0.8339532,
   0.8313861,
   0.8287511,
   0.8260465,
   0.8232734,
   0.8204699,
   0.8175867,
   0.8146118,
   0.8115415,
   0.8084161,
   0.8052767,
   0.8019339,
   0.7983704,
   0.7945757,
   0.7906161,
   0.786405,
   0.7818711,
   0.7769983,
   0.77177,
   0.7661362,
   0.7601284,
   0.7537209,
   0.7468788,
   0.7396267,
   0.7318866,
   0.7234821,
   0.7143487,
   0.7044233,
   0.6936931,
   0.6820195,
   0.6693123,
   0.6554944,
   0.6405114,
   0.6243145,
   0.6066989,
   0.5875746,
   0.5668564,
   0.544477,
   0.5203436,
   0.4943722};
   graph = new TGraph(101,Graph0_fx2,Graph0_fy2);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetMarkerColor(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph222 = new TH1F("Graph_Graph_Graph_Graph222","Graph",101,-6,6);
   Graph_Graph_Graph_Graph222->SetMinimum(0.4274801);
   Graph_Graph_Graph_Graph222->SetMaximum(1.230185);
   Graph_Graph_Graph_Graph222->SetDirectory(0);
   Graph_Graph_Graph_Graph222->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph222->SetLineColor(ci);
   Graph_Graph_Graph_Graph222->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph222->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph222->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph222->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph222);
   
   graph->Draw("l");
   
   Double_t _fx1002[2] = {
   3.25,
   -3.25};
   Double_t _fy1002[2] = {
   0.76,
   1.02};
   Double_t _fex1002[2] = {
   0.75,
   0.75};
   Double_t _fey1002[2] = {
   0.084,
   0.192};
   gre = new TGraphErrors(2,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(4);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1100110021002 = new TH1F("Graph_Graph_Graph_Graph_Graph1100110021002","",100,-5,5);
   Graph_Graph_Graph_Graph_Graph1100110021002->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph1100110021002->SetMaximum(1.5);
   Graph_Graph_Graph_Graph_Graph1100110021002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1100110021002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1100110021002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1100110021002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph1100110021002->SetMarkerSize(1.5);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph1100110021002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1100110021002);
   
   gre->Draw("zp");
   TLatex *   tex = new TLatex(0.6,0.79,"#splitline{LHCb}{#scale[0.8]{ #it{p}Pb #sqrt{#it{s}_{NN}} = 5 TeV}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t _fx1003[2] = {
   3.25,
   -3.25};
   Double_t _fy1003[2] = {
   0.76,
   1.02};
   Double_t _fex1003[2] = {
   0.75,
   0.75};
   Double_t _fey1003[2] = {
   0.084,
   0.192};
   gre = new TGraphErrors(2,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(4);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph11001100210021003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph11001100210021003","",100,-5,5);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetMaximum(1.5);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->SetMarkerSize(1.5);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph_Graph11001100210021003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph11001100210021003);
   
   gre->Draw("pe");
   
   Double_t _fx1004[2] = {
   3.25,
   -3.25};
   Double_t _fy1004[2] = {
   0.76,
   1.02};
   Double_t _fex1004[2] = {
   0.75,
   0.75};
   Double_t _fey1004[2] = {
   0.1,
   0.216};
   gre = new TGraphErrors(2,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1100110011004 = new TH1F("Graph_Graph_Graph_Graph_Graph1100110011004","",100,-5,5);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetMaximum(1.5);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1100110011004->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetLineWidth(3);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph1100110011004->SetMarkerSize(1.5);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetTitle("#it{y}");
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Graph_Graph1100110011004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1100110011004);
   
   gre->Draw("pe");
   
   TLegend *leg = new TLegend(0.16,0.18,0.7,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","LHCb, #it{#varUpsilon(1S)} ","ple");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","EPS09 at LO","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(3454);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","EPS09 at NLO","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3445);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Energy loss","L");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(10);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","E.loss+EPS09 NLO","L");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   myC1->Modified();
   myC1->cd();
   myC1->SetSelected(myC1);
}

